Bumping into the species scale with the scalar potential

As a quantum gravity cut-off, the species scale $\Lambda_s$ gets naturally compared to the energy scale of a scalar potential $V$ in an EFT. In this note, we compare the species scale, its rate $|\nabla \Lambda_s|/\Lambda_s$ and their field dependence, to those of a scalar potential. To that end, we first identify a string compactification leading to a scalar potential with the same properties as the species scale, namely, being positive, starting at a maximum in the bulk of field space and going asymptotically to zero. The trajectory followed in our 14-fields scalar potential is the steepest descent. Evaluating the rate $|\nabla V|/V$ along this path, we then observe a local maximum, or bump, a feature noticed as well for the species scale. We investigate the origin of this bump for the scalar potential, and compare it to that of the species scale.

==> anc/Steepest_descent_2_fields_potential_with_axions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    234187,       4573]
NotebookOptionsPosition[    214421,       4343]
NotebookOutlinePosition[    214920,       4361]
CellTagsIndexPosition[    214877,       4358]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Steepest descent for 2 fields potential",
  FontSize->18],
 StyleBox[" with axions",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.8723160768717356`*^9, 3.8723162422429*^9}, {
   3.872316341420273*^9, 3.8723164500876484`*^9}, {3.872316514065894*^9, 
   3.872316525323991*^9}, {3.872316556801633*^9, 3.872316667686906*^9}, {
   3.8723166982491117`*^9, 3.872316844135846*^9}, {3.872316912074004*^9, 
   3.872317031853555*^9}, {3.8723171362336383`*^9, 3.8723171653570213`*^9}, {
   3.8723172072373486`*^9, 3.872317323293891*^9}, {3.8723173928261433`*^9, 
   3.8723174134500327`*^9}, {3.8723176507329054`*^9, 3.87231779823857*^9}, {
   3.8723178756243696`*^9, 3.872317919898691*^9}, {3.87231802709282*^9, 
   3.8723185343432307`*^9}, {3.872318578374402*^9, 3.872318578550129*^9}, {
   3.872318707103546*^9, 3.872318822539781*^9}, 3.8723192851541395`*^9, {
   3.872319361181428*^9, 3.872319374103861*^9}, {3.872319494157157*^9, 
   3.872319498491714*^9}, {3.872319691021242*^9, 3.872319713176651*^9}, 
   3.8723197473171906`*^9, {3.8723199362382154`*^9, 3.872319951325157*^9}, {
   3.8723199904772315`*^9, 3.8723200086326284`*^9}, {3.8723200426860332`*^9, 
   3.8723200558989005`*^9}, {3.8723201063758936`*^9, 3.87232014013225*^9}, {
   3.872320598318852*^9, 3.872320642043852*^9}, {3.8723208077966194`*^9, 
   3.872320814635147*^9}, {3.8723213932733617`*^9, 3.8723214180895324`*^9}, {
   3.8723214573245745`*^9, 3.8723215002229424`*^9}, {3.8723215434601955`*^9, 
   3.87232158385056*^9}, 3.872321614938072*^9, {3.8723216540730104`*^9, 
   3.872321742049958*^9}, {3.8723217721661844`*^9, 3.872321852216776*^9}, {
   3.872324199840761*^9, 3.8723242006341863`*^9}, {3.872325254331627*^9, 
   3.872325255270112*^9}, {3.872327838559953*^9, 3.872327854223095*^9}, {
   3.8733664880215583`*^9, 3.873366493587018*^9}, {3.873463193186308*^9, 
   3.873463285940504*^9}, {3.8734633223033895`*^9, 3.8734633262054615`*^9}, {
   3.8734654970578794`*^9, 3.8734654970578794`*^9}, {3.8734655396112204`*^9, 
   3.873465546489642*^9}, {3.8734936484941654`*^9, 3.8734937368601885`*^9}, {
   3.8738843033746276`*^9, 3.8738843510561256`*^9}, {3.873884486849035*^9, 
   3.873884514009965*^9}, {3.8738847279305596`*^9, 3.8738847620883565`*^9}, {
   3.873885455835286*^9, 3.8738854565915823`*^9}, {3.8739891723868585`*^9, 
   3.873989189523117*^9}, {3.8739892685519543`*^9, 3.87398927297106*^9}, {
   3.873989356686526*^9, 3.873989497643146*^9}, {3.8739895383055964`*^9, 
   3.8739895423111515`*^9}, {3.873989574363429*^9, 3.873989577309967*^9}, {
   3.8739896329670534`*^9, 3.8739896942004056`*^9}, {3.8739897961283693`*^9, 
   3.8739898118725505`*^9}, {3.873989879524851*^9, 3.873989952533596*^9}, {
   3.87398999526362*^9, 3.8739903059188447`*^9}, {3.8739910512388887`*^9, 
   3.8739911503215938`*^9}, {3.873991186129947*^9, 3.873991311985945*^9}, {
   3.87399141903798*^9, 3.87399141903798*^9}, {3.8739919713217926`*^9, 
   3.873991981303684*^9}, {3.8740553679082117`*^9, 3.8740555595730085`*^9}, 
   3.8741194155670385`*^9, 3.8741195668465643`*^9, 3.8741198168756537`*^9, {
   3.8741198715340414`*^9, 3.8741198715392637`*^9}, {3.8741201667571807`*^9, 
   3.874120168242481*^9}, {3.8741203248570642`*^9, 3.8741203659817977`*^9}, {
   3.8741204279523664`*^9, 3.8741204588232794`*^9}, {3.8741205226650734`*^9, 
   3.8741205479426026`*^9}, {3.874120598284454*^9, 3.8741206096251154`*^9}, {
   3.874120640358649*^9, 3.8741206648440228`*^9}, {3.8741207498240795`*^9, 
   3.8741207673112183`*^9}, {3.8741209907841496`*^9, 3.874121004692836*^9}, {
   3.874121072500506*^9, 3.874121188811452*^9}, {3.8741213629229407`*^9, 
   3.8741213685267954`*^9}, {3.8741216972867765`*^9, 
   3.8741216972867765`*^9}, {3.8741217527465706`*^9, 
   3.8741217527465706`*^9}, {3.876980909522226*^9, 3.876980911750439*^9}, {
   3.89227718262663*^9, 
   3.8922771962579994`*^9}},ExpressionUUID->"4b586032-2d36-48af-ba2c-\
bdbe119fe4d1"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.89227719936819*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"65c2d772-0e18-4642-97d3-525f93755bf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Newline", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "*", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}], " ", "*", 
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "b41"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"1", ",", "2", ",", "5"}], "]"}], "*", 
                RowBox[{"f", "[", 
                 RowBox[{"4", ",", "2", ",", "5"}], "]"}]}], "+", " ", 
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"3", ",", "4", ",", "5"}], "]"}], "*", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"b23", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"1", ",", "2", ",", "5"}], "]"}], "*", 
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "1", ",", "5"}], "]"}]}], "+", " ", 
               RowBox[{
                RowBox[{"H", "[", 
                 RowBox[{"3", ",", "4", ",", "5"}], "]"}], "*", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b41", "*", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
                RowBox[{"b23", "*", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "4", ",", "5"}], "]"}]}]}], ")"}], "^", 
              "2"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b41", "*", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"4", ",", "2", ",", "5"}], "]"}]}], "+", 
                RowBox[{"b23", "*", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}]}]}], ")"}], "^", 
              "2"}]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"t", "^", 
           RowBox[{"{", 
            RowBox[{"-", "4"}], "}"}]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b41", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"F3", "[", 
                  RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "*", 
                RowBox[{"F1", "[", "5", "]"}]}], "-", 
               RowBox[{
                RowBox[{"F3", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
                RowBox[{"F1", "[", "6", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"b23", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"F3", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
                RowBox[{"F1", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"F3", "[", 
                 RowBox[{"2", ",", "3", ",", "6"}], "]"}], "*", 
                RowBox[{"F1", "[", "6", "]"}]}]}], ")"}]}], " ", 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b41", "*", 
                RowBox[{"F1", "[", "5", "]"}]}], ")"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b41", "*", 
                RowBox[{"F1", "[", "6", "]"}]}], ")"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b23", "*", 
                RowBox[{"F1", "[", "5", "]"}]}], ")"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b23", "*", 
                RowBox[{"F1", "[", "6", "]"}]}], ")"}], "^", "2"}]}]}], 
           ")"}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r", "->", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"2", "/", "3"}], "]"}], "*", "rh"}], "]"}]}], ",", 
          RowBox[{"t", "->", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "/", "2"}], "]"}], "*", "th"}], "]"}]}]}], "}"}]}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rh", "->", 
          RowBox[{
           RowBox[{"aa", "*", "y"}], "+", 
           RowBox[{"bb", "*", "yb"}]}]}], ",", 
         RowBox[{"th", "->", 
          RowBox[{
           RowBox[{"bb", "*", "y"}], "-", 
           RowBox[{"aa", "*", "yb"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aa", "->", "0.35159860408442634"}], ",", 
        RowBox[{"bb", "->", "0.9361508540859658"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13471321418893253`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17112360996779066`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07487876100267404`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12844752104357118`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0988331926341137`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05761502402113855`"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.05150918264479584`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.2636824462835881`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.030379113662336032`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05211253216768101`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07209515050344888`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.14403239583626692`"}]}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.890389815954749*^9, {3.891591303300275*^9, 3.8915913211799693`*^9}, {
   3.8915913690313263`*^9, 3.891591471468675*^9}, {3.8915915793071613`*^9, 
   3.891591583328384*^9}, {3.8915916254871373`*^9, 3.891591630907059*^9}, {
   3.8915916757163258`*^9, 3.8915917402248383`*^9}, {3.8915917934638453`*^9, 
   3.8915918396642327`*^9}, {3.891591925323159*^9, 3.8915919316476593`*^9}, {
   3.8915919720719156`*^9, 3.891591977271843*^9}, {3.891594743191784*^9, 
   3.891594909150445*^9}, {3.8915949949996834`*^9, 3.8915950014796753`*^9}, {
   3.891595179027876*^9, 3.8915951989280653`*^9}, 3.8915953780367737`*^9, {
   3.891596985812643*^9, 3.891597000162553*^9}, {3.891597054441949*^9, 
   3.8915971206815434`*^9}, {3.8915978446453295`*^9, 
   3.8915979278244305`*^9}, {3.8915984111842756`*^9, 3.891598413193833*^9}, {
   3.8915984450946865`*^9, 3.8915984470980806`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e803eaaa-3295-4b8e-895e-b2a1fba6b4fb"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3.5090716428327444`"}], " ", "y"}], "-", 
    RowBox[{"1.7958564003736406`", " ", "yb"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b23", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.017647270270342526`"}], "+", 
       RowBox[{"0.007656133998653894`", " ", "b41"}]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"1.3239172342755292`", " ", "y"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.010287514482076572`"}], "+", 
       RowBox[{"0.002231579960562988`", " ", "b41"}]}], ")"}], " ", "b41", 
     " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"1.3239172342755292`", " ", "y"}]]}], "+", 
    RowBox[{"0.017647270270342536`", " ", "b23", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"0.861237174281686`", " ", "y"}], "+", 
       RowBox[{"2.790327429188929`", " ", "yb"}]}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.010287514482076572`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.01804540709370807`", " ", "b41"}]}], ")"}], " ", "b41", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"0.861237174281686`", " ", "y"}], "+", 
       RowBox[{"2.790327429188929`", " ", "yb"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["b23", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"0.006566691407122623`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"1.3239172342755292`", " ", "y"}]]}], "+", 
       RowBox[{"0.01804540709370807`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"0.861237174281686`", " ", "y"}], "+", 
          RowBox[{"2.790327429188929`", " ", "yb"}]}]]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8915915843269362`*^9, 3.8915916022550707`*^9}, 
   3.8915918411575685`*^9, 3.891591932512681*^9, 3.8915919794415393`*^9, 
   3.8915926376205716`*^9, 3.8915950459290175`*^9, {3.891595186098301*^9, 
   3.891595200257864*^9}, 3.891595379616371*^9, 3.891595447765832*^9, 
   3.8915956020243645`*^9, 3.8915958100034385`*^9, {3.891596969742773*^9, 
   3.8915970009976826`*^9}, 3.891597185375597*^9, 3.89159795383867*^9, 
   3.891598437473864*^9, 3.891598490743474*^9, 3.8915985343229465`*^9, 
   3.891598984655363*^9, 3.8922778824258413`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3138dafa-2511-4b93-bcf4-52a276531fea"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VGen", "=", 
   RowBox[{
    RowBox[{"0.01783236875202085`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.1851544085572154`"}], " ", "y"}], "-", 
       RowBox[{"1.7958564003736406`", " ", "yb"}]}]]}], "+", 
    RowBox[{"0.016411816719753884`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1.6109962923694245`"}], " ", "y"}], "-", 
       RowBox[{"0.26712845718611744`", " ", "yb"}]}]]}], "-", 
    RowBox[{"0.06219338339684504`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.129415380460241`"}], " ", "y"}], "+", 
       RowBox[{"0.3636712858145854`", " ", "yb"}]}]]}], "+", 
    RowBox[{"0.007395412083071687`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.6478344685510584`"}], " ", "y"}], "+", 
       RowBox[{"0.9944710288152883`", " ", "yb"}]}]]}], "+", 
    RowBox[{"0.005442834179955545`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1.842336322366346`"}], " ", "y"}], "+", 
       RowBox[{"1.1280352574083472`", " ", "yb"}]}]]}], "+", 
    RowBox[{"0.018045407093708065`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.0736763523632677`"}], " ", "y"}], "+", 
       RowBox[{"2.5231989720028114`", " ", "yb"}]}]]}], "+", "Newline"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fields", "=", 
   RowBox[{"{", 
    RowBox[{"y", ",", "yb", ",", "b41", ",", "b23"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extremum", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "->", "0"}], ",", 
     RowBox[{"yb", "->", "0"}], ",", 
     RowBox[{"b41", "->", "0"}], ",", 
     RowBox[{"b23", "->", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fieldsext", "=", 
   RowBox[{"fields", "/.", "extremum"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890389884300197*^9, 3.89038993576447*^9}, {
  3.8903900673002005`*^9, 3.8903900706469755`*^9}, {3.8903901070539017`*^9, 
  3.89039011699185*^9}, {3.891591989522724*^9, 3.891592024522425*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"716d8c4f-3b29-4d0f-ad88-56b148054c02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8843484165379314`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"e54a6a7d-ea93-402d-b6d6-bef03d5334c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", "Obtention", " ", "of", " ", "list", " ", "of", " ", "trajectory", 
    " ", "points", " ", "by", " ", "minimizing", " ", "potential", " ", 
    "step", " ", "by", " ", 
    RowBox[{"step", ".", " ", "Storing"}], " ", "related", " ", "quantities", 
    " ", "at", " ", "each", " ", 
    RowBox[{"step", ".", " ", "Point"}], " ", "0", " ", "is", " ", "the", " ",
     "potential", " ", 
    RowBox[{"extremum", "."}]}], "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "Main", " ", "quantities", " ", 
     RowBox[{"defined", ":", " ", "\[IndentingNewLine]", 
      RowBox[{"PointV", "[", "i", "]"}], ":", " ", 
      RowBox[{
      "values", " ", "of", " ", "the", " ", "fields", " ", "at", " ", "the", 
       " ", "point", " ", "i", "\[IndentingNewLine]", 
       RowBox[{"PointsVreplist", ":", " ", 
        RowBox[{
        "replacement", " ", "rule", " ", "of", " ", "the", " ", "fields", " ",
          "at", " ", "point", " ", "i", "\[IndentingNewLine]", 
         RowBox[{"PotV", "[", "i", "]"}]}], ":", " ", 
        RowBox[{
        "value", " ", "of", " ", "potential", " ", "at", " ", "point", " ", 
         "i", " ", "\[IndentingNewLine]", 
         RowBox[{"Vect", "[", "i", "]"}]}], ":", " ", 
        RowBox[{
         RowBox[{
         "vector", " ", "between", " ", "point", " ", "i", " ", "and", " ", 
          "point", " ", "i"}], "-", 
         RowBox[{"1", " ", 
          RowBox[{"(", 
           RowBox[{"except", " ", "for", " ", 
            RowBox[{"Vect", "[", "0", "]"}], " ", "which", " ", "is", " ", 
            "the", " ", "tachyonic", " ", "direction"}], ")"}]}]}]}]}]}]}], 
    ",", " ", 
    RowBox[{"normalized", " ", "to", " ", "NormVec"}]}], "**)"}]}]], "Input",
 CellChangeTimes->{{3.883643802682429*^9, 3.8836438047896976`*^9}, {
   3.8836524260364294`*^9, 3.8836524267229424`*^9}, {3.8837512909095135`*^9, 
   3.8837513283945427`*^9}, {3.8838188053684273`*^9, 3.883818814677131*^9}, {
   3.884146438012597*^9, 3.8841464836990995`*^9}, {3.8842383100668144`*^9, 
   3.884238366294513*^9}, {3.8842384920168886`*^9, 3.8842384940702925`*^9}, {
   3.8842614318579082`*^9, 3.8842615072336206`*^9}, {3.884261545079919*^9, 
   3.8842616557819004`*^9}, {3.8842645268550215`*^9, 
   3.8842645427858734`*^9}, {3.884341991129011*^9, 3.8843421135165234`*^9}, {
   3.8843423187384415`*^9, 3.884342347115889*^9}, {3.8843424048591785`*^9, 
   3.8843424406770086`*^9}, 3.884342474944458*^9, {3.884342635304955*^9, 
   3.8843427136059327`*^9}, {3.884343010328719*^9, 3.88434301156012*^9}, {
   3.8843430524238653`*^9, 3.884343054115748*^9}, {3.884348421856321*^9, 
   3.884348425804973*^9}, 3.8922772761377244`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a3431ecf-f664-4b34-8a0b-3ff25584033c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.884348430338277*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"d62d33f8-1f68-4dd5-b5ee-56d52bff33ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Nsteps", "=", "34"}], ";", 
   RowBox[{"NormVec", "=", 
    RowBox[{"1", "/", "10"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VGensol", "=", 
   RowBox[{"VGen", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Step 0\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PotV", "[", "0", "]"}], "=", 
  RowBox[{
  "VGensol", "/.", 
   "extremum"}]}], "\[IndentingNewLine]", "extremum", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsVreplist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PointV", "[", "0", "]"}], "=", "fieldsext"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vect", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vect", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"NormVec", "/", 
     RowBox[{"Norm", "[", 
      RowBox[{"Vect", "[", "0", "]"}], "]"}]}], " ", "*", " ", 
    RowBox[{"Vect", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FakePointV", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"PointV", "[", "0", "]"}], "+", " ", 
    RowBox[{"Vect", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{"Nsteps", "+", "1"}]}], " ", ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"domain", "=", 
      RowBox[{"Ball", "[", 
       RowBox[{
        RowBox[{"FakePointV", "[", "i", "]"}], ",", 
        RowBox[{"1.3", "*", "NormVec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MinV", "[", "i", "]"}], "=", 
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"VGensol", ",", " ", 
          RowBox[{"fields", " ", "\[Element]", "domain"}]}], " ", "}"}], ",", 
        "fields", ",", " ", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<RandomSearch\>\"", ",", 
           RowBox[{"Method", "->", "\"\<InteriorPoint\>\""}], ",", 
           RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PotV", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"MinV", "[", "i", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Step \>\"", ",", " ", "i"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"PotV", "[", "i", "]"}], "]"}], ";", 
     RowBox[{"Print", "[", " ", 
      RowBox[{
       RowBox[{"MinV", "[", "i", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"PointsVreplist", ",", 
       RowBox[{
        RowBox[{"MinV", "[", "i", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PointV", "[", "i", "]"}], "=", 
      RowBox[{"fields", "/.", 
       RowBox[{
        RowBox[{"MinV", "[", "i", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Vect", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"PointV", "[", "i", "]"}], "-", 
       RowBox[{"PointV", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Vect", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"NormVec", "/", 
        RowBox[{"Norm", "[", 
         RowBox[{"Vect", "[", "i", "]"}], "]"}]}], " ", "*", " ", 
       RowBox[{"Vect", "[", "i", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FakePointV", "[", 
       RowBox[{"i", "+", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"PointV", "[", "i", "]"}], "+", " ", 
       RowBox[{"Vect", "[", "i", "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8836438076324806`*^9, 3.8836438081700172`*^9}, {
   3.8836439073862333`*^9, 3.8836440455481567`*^9}, {3.883644095594949*^9, 
   3.883644146676734*^9}, {3.8836443155269465`*^9, 3.8836443964056306`*^9}, {
   3.883644427225224*^9, 3.883644450462718*^9}, {3.883644481479648*^9, 
   3.883644492082799*^9}, {3.883644623135023*^9, 3.883644640721239*^9}, {
   3.8836450001766233`*^9, 3.8836450524802933`*^9}, {3.8836451184493127`*^9, 
   3.88364515157436*^9}, {3.883645213768796*^9, 3.88364533696494*^9}, {
   3.8836453786600657`*^9, 3.8836455507930007`*^9}, {3.8836470041826735`*^9, 
   3.8836470055449038`*^9}, {3.883648432248076*^9, 3.8836484540307035`*^9}, {
   3.883648569320689*^9, 3.8836485888087482`*^9}, {3.8836486202585883`*^9, 
   3.883648680366373*^9}, {3.883648734746496*^9, 3.8836487376960306`*^9}, {
   3.883648954558305*^9, 3.8836489799019156`*^9}, {3.883649203432194*^9, 
   3.883649209620098*^9}, 3.883649952857669*^9, {3.8836500191494045`*^9, 
   3.883650051809107*^9}, {3.8836500923454723`*^9, 3.883650208168346*^9}, {
   3.8836502580069437`*^9, 3.883650265571776*^9}, {3.8836503019273057`*^9, 
   3.8836503527690043`*^9}, {3.883650406165138*^9, 3.883650406922591*^9}, {
   3.8836506904430237`*^9, 3.883650783135127*^9}, {3.883650829664911*^9, 
   3.8836508591920357`*^9}, {3.883650890476968*^9, 3.883650906426445*^9}, {
   3.8836509583662395`*^9, 3.883650965702666*^9}, {3.883651367727526*^9, 
   3.88365136838101*^9}, {3.883651425790846*^9, 3.88365147365114*^9}, {
   3.883651506755103*^9, 3.883651511264003*^9}, {3.88365156698248*^9, 
   3.8836515710072155`*^9}, {3.8836516020371103`*^9, 3.883651604959578*^9}, 
   3.883651778525094*^9, {3.8836520125222845`*^9, 3.883652089449069*^9}, {
   3.883652163860177*^9, 3.883652166245158*^9}, {3.8836523754228134`*^9, 
   3.883652378884465*^9}, {3.883652417833558*^9, 3.883652422528793*^9}, {
   3.8836525297917957`*^9, 3.8836526169518995`*^9}, {3.88365286448835*^9, 
   3.883652864988521*^9}, {3.883653277343527*^9, 3.8836532906779547`*^9}, {
   3.88365333685484*^9, 3.883653374469035*^9}, {3.8836534265602245`*^9, 
   3.883653433261161*^9}, 3.8836534711438384`*^9, {3.883654084801841*^9, 
   3.883654086573722*^9}, 3.883654162628399*^9, {3.8836541994893785`*^9, 
   3.883654209696862*^9}, 3.883654244743931*^9, {3.8836542806510625`*^9, 
   3.883654281151898*^9}, {3.8836543253856673`*^9, 3.883654329243365*^9}, {
   3.8837429965178537`*^9, 3.8837430029609118`*^9}, {3.8837512307682657`*^9, 
   3.8837512331302185`*^9}, {3.8837512775247154`*^9, 3.8837512790165477`*^9}, 
   3.8838188180389442`*^9, {3.8841437335313873`*^9, 3.884143738731567*^9}, {
   3.8841438896918535`*^9, 3.8841438901826277`*^9}, {3.8841439638184423`*^9, 
   3.8841439895910983`*^9}, {3.884145196216587*^9, 3.8841452802703876`*^9}, {
   3.8841463766468964`*^9, 3.8841463861440177`*^9}, 3.8841704075881195`*^9, {
   3.8841821805938787`*^9, 3.8841821827214594`*^9}, {3.884183258545096*^9, 
   3.8841832589308014`*^9}, {3.8841833775977225`*^9, 3.884183377989752*^9}, 
   3.8841841251336713`*^9, {3.884238368681184*^9, 3.884238389199457*^9}, {
   3.8842384775928707`*^9, 3.8842384781150856`*^9}, {3.884242495886424*^9, 
   3.8842424969404*^9}, {3.8842614118102994`*^9, 3.884261412051693*^9}, {
   3.884261672711512*^9, 3.8842616773032303`*^9}, {3.884342199650015*^9, 
   3.88434226426438*^9}, {3.8903902465251527`*^9, 3.890390249606642*^9}, 
   3.8903902960439014`*^9, {3.8903928584292464`*^9, 3.890392858646294*^9}, {
   3.8915921001027203`*^9, 3.8915921069767056`*^9}, {3.8915955832739005`*^9, 
   3.8915955834426956`*^9}, {3.891595787676916*^9, 3.8915957878305035`*^9}, {
   3.891597293900008*^9, 3.8915973015101447`*^9}, {3.891598517608179*^9, 
   3.891598517844855*^9}, 3.8915989639157853`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"100030a4-2896-440a-9baf-23150cc0c4d7"],

Cell[BoxData["\<\"Step 0\"\>"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922778825326633`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"391e6f0b-50b5-4f1b-a4bf-4820f83670a3"],

Cell[BoxData["0.0029344554316649875`"], "Output",
 CellChangeTimes->{3.8841821890130806`*^9, 3.8841832871695423`*^9, 
  3.8841834884554157`*^9, 3.884184171753504*^9, 3.8842385506268363`*^9, 
  3.884242575535348*^9, 3.8842617434156837`*^9, 3.884322460144372*^9, 
  3.884347680489554*^9, 3.8858734407713523`*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338094139*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377151365`*^9, 3.891595046048872*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.891595810103861*^9, 3.891597185535865*^9, 
  3.891597302475088*^9, 3.8915979539937043`*^9, 3.891598437633566*^9, 
  3.891598490863516*^9, 3.891598534433218*^9, 3.8915989847852955`*^9, 
  3.89227788253804*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"33db572f-abc8-467a-908d-ffbeeeb68f25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "0"}], ",", 
   RowBox[{"yb", "\[Rule]", "0"}], ",", 
   RowBox[{"b41", "\[Rule]", "0"}], ",", 
   RowBox[{"b23", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8841821890130806`*^9, 3.8841832871695423`*^9, 
  3.8841834884554157`*^9, 3.884184171753504*^9, 3.8842385506268363`*^9, 
  3.884242575535348*^9, 3.8842617434156837`*^9, 3.884322460144372*^9, 
  3.884347680489554*^9, 3.8858734407713523`*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338094139*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377151365`*^9, 3.891595046048872*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.891595810103861*^9, 3.891597185535865*^9, 
  3.891597302475088*^9, 3.8915979539937043`*^9, 3.891598437633566*^9, 
  3.891598490863516*^9, 3.891598534433218*^9, 3.8915989847852955`*^9, 
  3.892277882540204*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"c88baca6-7903-4e8e-81c8-ede4717cf849"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \\\"+\
\\\", SuperscriptBox[\\\"b23\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"b41\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", \\\"10\\\"]}], \\\"+\\\", \\\"y\\\"}], \\\")\\\"}], \\\
\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"yb\\\", \\\"2\\\"]}], \
\\\"\[LessEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\). The initial region \
specified may not contain any feasible points. Changing the initial region or \
specifying explicit initial points may provide a better solution.\"", 2, 21, 
   1, 27405746931838305548, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.8915926378306007`*^9, 3.8915950460940104`*^9, 3.891595448025823*^9, 
  3.891595602239726*^9, 3.89159581020426*^9, 3.891597185640538*^9, 
  3.89159730252958*^9, 3.8915979540938315`*^9, 3.891598437733924*^9, 
  3.8915984909530845`*^9, 3.8915985345433316`*^9, 3.8915989848853264`*^9, 
  3.8922778828358397`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"0c42b45e-3162-462f-beca-4d002759989a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Step ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277885683629*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"358661f8-3361-4261-8490-80b159c4a541"],

Cell[BoxData["0.0027679335500384746`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922778856907835`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f460654c-13ee-4ec5-b81d-11898fcb5fb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "0.22331077361789456`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.011290749869516933`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.019936007058102306`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.03419835814362521`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277885699772*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"37af96ed-969f-4169-90c5-1749f4955290"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"0.049258869825513925`\\\"}], \\\"+\\\", \\\"b23\\\"}], \\\")\\\"}], \\\"2\
\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"+\\\", \\\"b41\\\"}], \\\")\\\"}], \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"19\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"+\\\", \\\"y\\\"}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"0.016263049112451224`\\\
\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"yb\\\"}], \\\")\\\"}], \\\"2\\\
\"]}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\). The initial region \
specified may not contain any feasible points. Changing the initial region or \
specifying explicit initial points may provide a better solution.\"", 2, 21, 
   2, 27405746931838305548, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.8915926378306007`*^9, 3.8915950460940104`*^9, 3.891595448025823*^9, 
  3.891595602239726*^9, 3.89159581020426*^9, 3.891597185640538*^9, 
  3.89159730252958*^9, 3.8915979540938315`*^9, 3.891598437733924*^9, 
  3.8915984909530845`*^9, 3.8915985345433316`*^9, 3.8915989848853264`*^9, 
  3.892277885900546*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"80d3e13c-8b34-408c-a092-f73e33274a71"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Step ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922778899170103`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"c2360949-4b08-491c-883f-9ffa286a3a62"],

Cell[BoxData["0.0024054579519460877`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922778899176054`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"33e7184e-1bc8-488d-9452-b2a58c0bd1bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "0.44791813998704577`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.024719884673858473`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.043704925209822706`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.07497171728570544`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277889924475*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"12f289b8-2fa8-46ef-989f-538a7db20af9"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"0.09270660176429656`\\\"}], \\\"+\\\", \\\"b23\\\"}], \\\")\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"+\\\", \\\"b41\\\"}], \\\")\\\"}], \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"19\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"+\\\", \\\"y\\\"}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"0.030561055463160125`\\\
\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \\\"yb\\\"}], \\\")\\\"}], \\\"2\\\
\"]}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\). The initial region \
specified may not contain any feasible points. Changing the initial region or \
specifying explicit initial points may provide a better solution.\"", 2, 21, 
   3, 27405746931838305548, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.8915926378306007`*^9, 3.8915950460940104`*^9, 3.891595448025823*^9, 
  3.891595602239726*^9, 3.89159581020426*^9, 3.891597185640538*^9, 
  3.89159730252958*^9, 3.8915979540938315`*^9, 3.891598437733924*^9, 
  3.8915984909530845`*^9, 3.8915985345433316`*^9, 3.8915989848853264`*^9, 
  3.892277890005749*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"b16f827a-fa6b-4487-8a25-3e807bd16ccb"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"incst\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 21, 4, 27405746931838305548, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.8915926378306007`*^9, 3.8915950460940104`*^9, 3.891595448025823*^9, 
  3.891595602239726*^9, 3.89159581020426*^9, 3.891597185640538*^9, 
  3.89159730252958*^9, 3.8915979540938315`*^9, 3.891598437733924*^9, 
  3.8915984909530845`*^9, 3.8915985345433316`*^9, 3.8915989848853264`*^9, 
  3.892277890050805*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"3d5da266-4a86-43fd-92ae-a42e01838c89"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Step ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277892930627*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"58691332-7f62-4686-8b7e-786fb205c1fc"],

Cell[BoxData["0.001990728364357663`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277892935751*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"bda682ab-3828-4e43-b0c0-2aa99fe8dd58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "0.6728979999183354`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.037249794419004424`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.0669232485524322`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.11480048387103547`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277892941244*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"6d7b1c23-3206-4052-ba82-4546bc7c4b6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Step ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277895799715*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"ddc3424a-b3a7-4092-86ac-12b9789c747b"],

Cell[BoxData["0.0015946536417701554`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277895801732*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"d33bb4c1-9d34-4c5d-b067-66dfb91fb9ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "0.8985453199997265`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.04816181305733155`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.08861292578758229`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.15200705629470607`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.89227789580576*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"9ca3333e-73e7-4c50-9aba-c9ab502dc4d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Step ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779011476965`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"07c12f0b-e465-446c-b52e-ca4aaa979172"],

Cell[BoxData["0.0012476594855469697`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779011553345`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"9315c5a4-8111-48e0-82d5-e0d6cbdd7273"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "1.1248862476436985`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.05736770935406949`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.10859070292430376`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.18627692433954596`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779011654034`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"8f820259-638c-4d93-8407-fb08f87f899e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Step ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.89227790823522*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f8aafdc0-9493-4cce-ab97-bf6b026b4cab"],

Cell[BoxData["0.0009587538649843193`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.89227790823522*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"7430bfc7-1b2b-4d88-b3e3-9f426b70b2f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "1.3518606899198498`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.0649257453604826`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.12684738518844293`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.21759444671839018`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779082455573`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"e21bd93d-614c-4156-9ad6-6a4525366ec7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Step ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277916625456*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"65ee2e81-7028-4ef8-8a59-f24703459c4c"],

Cell[BoxData["0.0007262237999438877`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277916633062*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"6b2b5845-2468-4a5c-bfbc-a19396b77a91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "1.5793917623818103`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07092594301602517`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.14342046960422997`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.24602397588845878`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277916636264*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f2634d4c-50f0-435b-934d-d037d15893ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Step ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277927258237*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"e6576624-096c-4b64-b6c7-ee62b276981b"],

Cell[BoxData["0.000543590935852804`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277927264855*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f06fffeb-af69-49a0-b62c-c5545b809371"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "1.807400950294911`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07546631631023405`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.15837236347259234`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.27167252415739074`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277927268617*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"8d25d3e9-4ea0-42dd-8de3-a349edc06b16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Step ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277937459758*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"43a22cd7-c86e-477f-9d69-00ea2eca98d3"],

Cell[BoxData["0.00040281379047366143`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779374676714`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"087ed28c-4123-498b-98e5-f18aecd2028c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "2.0358126627631012`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07864670485109017`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.17178466749962773`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.29468008376599114`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779374696913`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"ba4d005f-809b-4aa5-833a-a4cadeb4e838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Step ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779500245295`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f121e24a-96e4-4e49-ae95-34b5e6e9895d"],

Cell[BoxData["0.00029591926275329846`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277950028185*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"523cc511-53f9-47ed-8271-feb02de4ade2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "2.2645562963292973`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.08056521837851106`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.18375639209071187`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.3152164620247986`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277950028185*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"fd06946e-ea66-4d81-9dc0-0063f409939e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["Step ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277965134726*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"76a107ef-eac8-42cc-8af8-f9dd3b5c5cba"],

Cell[BoxData["0.00021575609786810815`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277965134726*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"43c2a4fd-621e-4103-86f0-fd233ae01202"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "2.493568573434201`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.08131442042990539`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.19439621230900195`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.33346809005755484`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779651429586`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"d353cfc4-cc0f-4a4b-83c6-cce6743a045a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Step ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779808245177`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"325e90b3-ca1a-49d8-b315-4fea4a4dbed1"],

Cell[BoxData["0.00015626925501801187`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277980832625*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"598cfdee-d838-4afd-b640-b8c4818c3d9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "2.722794083497205`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.08097813375841578`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.20381981896184678`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.34963339871613613`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779808341565`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"3448ecd8-a066-4907-84fa-7c37767fe56b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Step ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892277996306343*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"a69eee98-cf10-4b64-8cd3-8b1f7fe50b42"],

Cell[BoxData["0.00011252342186164886`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779963146076`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"ba4886a1-4e46-4cf1-b449-a92253e7753a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "2.9521862210195113`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07963045599752179`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.212140007134148`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.3639059040308278`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922779963169603`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"a1f0ac7e-cb4c-40be-8f9e-f222ef4e21e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["Step ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780125136166`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"1b9138d1-553c-40f3-b384-59fd4826ddd4"],

Cell[BoxData["0.00008060511488607104`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780125200295`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"0fd6d8c8-e99d-4ef6-adf9-c829315263b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "3.1817059992749193`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07733420787765703`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2194678338325069`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.37647610974549994`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278012524804*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"303d3399-0386-4ef6-bd9b-863087ec56e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["Step ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780285165415`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"6336b734-696a-4a60-92b9-6cd85a537fed"],

Cell[BoxData["0.00005747599112450567`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780285267334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"e1473454-eb0c-4a99-8830-a9c4afe6afeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "3.4113214588724214`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07414188282844679`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.22590824917513821`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.38752404491693954`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278028534896*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"595a44d3-2033-43f7-bac1-0deb9cccb6cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["Step ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780447342763`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"71558afb-ed5d-415a-bfdd-b871f18e28e0"],

Cell[BoxData["0.00004081666143205004`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780447423925`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"4a3021cc-0774-47c3-894f-ec9d13a0c481"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "3.6410065632678266`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.07009557964815634`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.23155981020296545`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.3972187646364529`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780447448483`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"c7928f4e-e0a5-4ffb-8899-8508840e35d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Step ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780608824387`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"a49556cb-3a01-4a4f-9bbd-b2c4b829cc34"],

Cell[BoxData["0.000028881006187656084`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278060891969*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"71efcd73-7491-4ca3-a565-d003a4b1f626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "3.8707406427113717`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.06523270290935157`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2365096269684114`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4057097123104057`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278060892489*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"12d4a5b5-3e74-4658-86ca-e08e8f6a4c22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Step ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278077145168*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"1e062155-ca24-4bcf-94d7-d5944ff55d7e"],

Cell[BoxData["0.000020369716496472932`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278077152358*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"d2c07bcd-fbf2-480e-b2d5-f073f1df9c69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "4.100506696653159`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.059579065692348235`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.24084043110192765`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4131388030987627`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278077157095*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"7cbf17f0-7c2e-433a-9272-1fc8cc59a36e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["Step ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780947547894`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"97ac4e77-3cfe-411d-8a9e-abe2f018cd9e"],

Cell[BoxData["0.000014325495993224529`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922780947547894`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"0ee2a692-3357-45ea-95d8-7f39fd4a8688"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "4.330291447630317`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.053161376895126726`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.244623206648493`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.41962780104305275`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278094764964*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"02666817-0e40-4d40-ac9d-c27384e0f82f"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nosat", 
   "\"Obtained solution does not satisfy the following constraints within \
Tolerance -> \\!\\(\\*RowBox[{\\\"0\\\"}]\\): \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"0.4224491408975098`\\\"}], \\\"+\\\", \\\"b23\\\"}], \\\")\\\"}], \\\"2\\\
\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"+\\\", \\\"b41\\\"}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.05037104141766886`\\\", \\\"\[VeryThinSpace]\\\"}], \
\\\"+\\\", \\\"yb\\\"}], \\\")\\\"}], \\\"2\\\"]}], \\\"\[LessEqual]\\\", \
\\\"0\\\"}], \\\"}\\\"}]\\).\"", 2, 21, 5, 27405746931838305548, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.8915926378306007`*^9, 3.8915950460940104`*^9, 3.891595448025823*^9, 
  3.891595602239726*^9, 3.89159581020426*^9, 3.891597185640538*^9, 
  3.89159730252958*^9, 3.8915979540938315`*^9, 3.891598437733924*^9, 
  3.8915984909530845`*^9, 3.8915985345433316`*^9, 3.8915989848853264`*^9, 
  3.892278112814721*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"a60998d1-c900-4e57-899d-48f9aa376188"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Step ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278112847596*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"28a4eaf9-f727-4c30-be66-98dae2b214c3"],

Cell[BoxData["0.000010049006818670816`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781128575783`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"dad59e44-08c4-4874-8f27-befb9c996c61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "4.56008404937835`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.04599942142343343`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.24792313792009993`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4252885256063754`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278112867833*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"57fcdbdd-6210-4e59-99fb-31f7371b9f8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["Step ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781293231754`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"c7b3c678-b113-4853-b472-339589c5f550"],

Cell[BoxData["7.033100688370421`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.89227812933329*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"64aa7fa6-4277-4966-a816-3f0115cf0667"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "4.789874829350518`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.038093001701543505`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2508036742735539`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4302303650280853`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278129343233*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"7fa77a72-ba6f-4687-a375-c66306a7e334"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Step ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781483583612`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f01aaf34-a82d-44e1-b6f9-fed68faf3bb2"],

Cell[BoxData["4.912341303890784`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781483583612`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"2296f95b-1298-46bd-9683-711839dec721"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "5.01965766975821`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.029476065961409805`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.25330990984826884`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4345298166795594`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781483690977`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"89be1327-3f28-4427-8077-ca7d78fe7c8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Step ", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781662228966`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"247b0c11-a266-4b02-89f5-eb2048cb7885"],

Cell[BoxData["3.42486900583267`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781662228966`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"27104131-1b88-4e6d-b727-f70a41467eb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "5.24942702736258`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.02016759814211791`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2554876823858207`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.43826568547305483`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781662315755`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"77921232-274c-44a4-87a8-064bed561154"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["Step ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278185069131*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"80bb8bf3-8a42-4b19-add3-1bb7b0b9da71"],

Cell[BoxData["2.383956200268292`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781850792513`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"4c67b075-ddd2-46df-83a2-6c9577574d1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "5.4791750683171125`"}], ",", 
   RowBox[{"yb", "\[Rule]", 
    RowBox[{"-", "0.010113892101856963`"}]}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2573664338024951`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.441512767679454`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922781850792513`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"b820b79b-f46e-46d7-b654-b7e957de5f1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["Step ", 25],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782049026384`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"4cb323db-a6d4-453a-bf3f-a0c59091a7cf"],

Cell[BoxData["1.657016386631379`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278204904668*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"e5b56668-cb6a-4940-92ab-d37f26752a32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "5.708902010154168`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.0005826999356711898`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2590017719769647`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4443290896945053`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782049147406`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"65459847-472d-4f72-a33c-b7c6f620a25f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "26"}],
  SequenceForm["Step ", 26],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782253856697`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"2b290e84-b92a-431f-8f63-4f2bef1edec8"],

Cell[BoxData["1.150262827133214`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278225395641*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"47585738-536e-4b80-8904-c1ddc4edc8c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "5.938595246311135`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.012080978171707802`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.26044120966958484`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.44680275547415343`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278225403747*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"d5759bf1-b6e7-4e87-9b3b-061e2854895d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Step ", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278241108647*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"1241ffda-86b2-4b2d-a6bf-100b676769e6"],

Cell[BoxData["7.975691523217021`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782411189623`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"da62e59e-9e85-46a7-a777-36fde9dda869"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "6.1682648194420135`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.024140715283568863`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.26168119711259813`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.44893177685216884`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782411189623`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"0b5c2809-84d6-439a-bdff-30200337e3f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Step ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278255190816*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f7078d19-5800-4d6c-b08f-0b5cd9788d11"],

Cell[BoxData["5.524515882183902`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782551986303`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"47d5e92b-e693-40b4-8fb5-71b258395783"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "6.397906605536996`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.03678180544673954`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.2627494728800836`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.45076513668754414`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782552006583`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"43131b8d-dc78-4d72-93d8-c0cc40179237"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "29"}],
  SequenceForm["Step ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782685860004`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"51468dd9-a8b7-4908-9071-8a0dbc04fb2a"],

Cell[BoxData["3.8267952818931776`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278268596076*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"1be8232a-dc77-47c5-9654-f450866b6f25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "6.626253127488437`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.06176556081386908`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.26075001140095244`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.45275151579208`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278268596076*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"1d539104-6685-49b3-9267-0be5019739fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["Step ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782789134283`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"f7fe4e06-b1a7-4b46-9580-ce0ccec890c4"],

Cell[BoxData["2.6665746292744923`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278278921446*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"0f04a079-a2da-4814-a58f-f6da24a1a94d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "6.851018082364427`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.07679310228893771`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.22585342815822335`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.45651826440797627`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782789234605`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"b042fcad-f287-4c08-a3f1-991197213b05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["Step ", 31],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782875978017`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"bc34f961-09f1-42a6-91f6-58e0b6cbdd43"],

Cell[BoxData["1.8601521787525263`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782875978017`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"2b0e8caa-1f9a-4210-9942-b01c21405458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "7.072787898797529`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.12438068370984562`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.20410436652826416`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4601641215263299`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782876078644`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"bc898d31-2560-4e73-9776-98c8a341886f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["Step ", 32],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278296062185*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"4352e52d-8a7e-4b49-8098-116d644d017f"],

Cell[BoxData["1.3030739259751657`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922782960641966`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"ed360d3c-28cc-4361-9a98-ef1afb2d4b3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "7.290882276822513`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.1924130720982503`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.1853057241842459`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4636720352617892`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278296074297*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"cde5c2a7-5b88-421c-ab27-149e05377769"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "33"}],
  SequenceForm["Step ", 33],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922783014557915`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"304bf2f4-a4a2-40b9-b3db-9e15fbd299f3"],

Cell[BoxData["9.126515945624138`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922783014557915`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"a127c143-6f9b-40fb-ba22-da5c163f9e9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "7.5092509294869885`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.2626060823903715`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.16889680145216734`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.46700896554520743`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.892278301465992*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"0f77c08e-16ce-4d69-974c-c102216e5565"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "34"}],
  SequenceForm["Step ", 34],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922783045569143`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"818a2448-1ec6-45c6-8654-8b9e3f4a291a"],

Cell[BoxData["6.42694447773206`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922783045669427`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"1aca2a27-288a-40bb-b2bb-3af6a20c565b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y", "\[Rule]", "7.7244655045234305`"}], ",", 
   RowBox[{"yb", "\[Rule]", "0.3386172803231379`"}], ",", 
   RowBox[{"b41", "\[Rule]", "0.16998314256364577`"}], ",", 
   RowBox[{"b23", "\[Rule]", "0.4857636744847092`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8915926377101336`*^9, 3.8915950460437794`*^9, 3.8915954479155617`*^9, 
  3.8915956021408277`*^9, 3.8915958100882235`*^9, 3.8915971855308437`*^9, 
  3.8915973024700837`*^9, 3.8915979539937043`*^9, 3.8915984376289616`*^9, 
  3.891598490853362*^9, 3.891598534433218*^9, 3.89159898477742*^9, 
  3.8922783045669427`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[11]:=",ExpressionUUID->"6b73344a-469b-457c-b088-61c9275b8ad1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.883643809908014*^9, 3.8836438103166766`*^9}, {
  3.884348465964801*^9, 3.8843484714904175`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b03d7b2e-cb09-4844-81e4-a675679a0b86"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "*", "Analysis", " ", "done", " ", "at", " ", "each", " ", "of", " ", 
    "the", " ", "points", " ", "found", " ", "before", " ", 
    RowBox[{"(", 
     RowBox[{"except", " ", "at", " ", "the", " ", "extremum"}], ")"}]}], ",",
    " ", 
   RowBox[{"computing", " ", "then", " ", "there", " ", 
    SubscriptBox["\[Epsilon]", "V"], " ", "stored", " ", "as", " ", 
    RowBox[{
     RowBox[{"eps", "[", "i", "]"}], "."}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.881765704072487*^9, 3.881765727971326*^9}, {
  3.8817675309602127`*^9, 3.881767531124813*^9}, {3.8817677489754457`*^9, 
  3.881767752167691*^9}, {3.8817680213348236`*^9, 3.881768028647311*^9}, {
  3.8817681576291738`*^9, 3.8817681760527134`*^9}, {3.8843431635823293`*^9, 
  3.88434329528644*^9}, {3.884343504995515*^9, 3.8843435357759004`*^9}, {
  3.8843435667094607`*^9, 3.8843435817031755`*^9}, {3.884344053721896*^9, 
  3.884344143218768*^9}, {3.8843457998923516`*^9, 3.8843458116280794`*^9}, {
  3.884345937973837*^9, 3.884345954022826*^9}, {3.884346256786685*^9, 
  3.8843462874930873`*^9}, {3.8843464068546658`*^9, 3.884346413162187*^9}, {
  3.8843469761322775`*^9, 3.884346979173853*^9}, {3.892277673813922*^9, 
  3.8922776815839767`*^9}, {3.892277716053694*^9, 3.892277725983676*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b62c12f3-a318-41a9-b53e-b3a5c4e8d2c8"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8843484776874056`*^9, {3.891592409511543*^9, 3.891592506376717*^9}, 
   3.8915925726464233`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"da8dc578-9886-481a-97ae-e95aa72dfcc0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Repr", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", "->", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}], "*", "rh"}], "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"rh", "->", 
         RowBox[{
          RowBox[{"aa", "*", "y"}], "+", 
          RowBox[{"bb", "*", "yb"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aa", "->", "0.35159860408442634"}], ",", 
        RowBox[{"bb", "->", "0.9361508540859658"}]}], "}"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps", "[", "0", "]"}], "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{
      RowBox[{"Length", "[", "PointsVreplist", "]"}], "+", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fldspt", "=", 
      RowBox[{"PointsVreplist", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Step \>\"", ",", " ", "i"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eps", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"D", "[", 
               RowBox[{"VGen", ",", "y"}], "]"}], ")"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"D", "[", 
               RowBox[{"VGen", ",", "yb"}], "]"}], ")"}], "^", "2"}], " ", 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "/.", "Repr"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"D", "[", 
                  RowBox[{"VGen", ",", "b41"}], "]"}], ")"}], "^", "2"}], " ",
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"D", "[", 
                  RowBox[{"VGen", ",", "b23"}], "]"}], ")"}], "^", "2"}]}], 
              ")"}]}]}], " ", ")"}], "/", 
          RowBox[{"VGen", "^", "2"}]}], ")"}]}], "/.", "fldspt"}]}], ";", " ",
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = \
\>\"", ",", 
       RowBox[{"eps", "[", "i", "]"}], ",", "\"\<.\>\""}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8817653975394363`*^9, 3.8817654757284765`*^9}, {
   3.8817655215766363`*^9, 3.8817656153641453`*^9}, {3.8817662117296057`*^9, 
   3.8817662133689175`*^9}, {3.8817671222731886`*^9, 3.881767127246722*^9}, {
   3.8817677580791564`*^9, 3.8817677610190525`*^9}, {3.8817680171133323`*^9, 
   3.881768041030425*^9}, {3.8836430165675497`*^9, 3.8836430256047583`*^9}, {
   3.8836544244955873`*^9, 3.883654459085985*^9}, {3.883654799859433*^9, 
   3.8836548022664604`*^9}, {3.883655258612029*^9, 3.883655259664379*^9}, {
   3.8836554407793703`*^9, 3.883655441219017*^9}, 3.8838188310835896`*^9, {
   3.8840852034607577`*^9, 3.884085237164894*^9}, {3.8840852715159373`*^9, 
   3.8840852718282895`*^9}, {3.8840853123610573`*^9, 3.884085313397544*^9}, {
   3.8840853613476086`*^9, 3.8840854017481136`*^9}, {3.884085445212246*^9, 
   3.8840855894446115`*^9}, {3.8840860385685472`*^9, 
   3.8840860711622725`*^9}, {3.884086162886269*^9, 3.884086202866418*^9}, 
   3.8840862478284435`*^9, {3.884086402728472*^9, 3.8840864446197753`*^9}, {
   3.8840865995846243`*^9, 3.8840866019788876`*^9}, {3.8840866562255826`*^9, 
   3.884086724706934*^9}, {3.884086825182587*^9, 3.884086978674882*^9}, {
   3.8840870212777452`*^9, 3.8840870951661186`*^9}, {3.8840871844082727`*^9, 
   3.8840872240877743`*^9}, {3.884087296136814*^9, 3.884087304457982*^9}, {
   3.884087432716152*^9, 3.8840874388954024`*^9}, {3.884097725398827*^9, 
   3.884097736994444*^9}, {3.884103522974128*^9, 3.8841035545041695`*^9}, {
   3.8841704711898255`*^9, 3.884170474985731*^9}, {3.884170769603952*^9, 
   3.884170812240362*^9}, {3.88417085018725*^9, 3.884170871187636*^9}, {
   3.884171076519425*^9, 3.8841711844344606`*^9}, {3.884171244015215*^9, 
   3.8841713470920467`*^9}, {3.8841714318085136`*^9, 3.884171435346099*^9}, {
   3.8841714950934696`*^9, 3.884171495695256*^9}, {3.88417170867525*^9, 
   3.8841717222491846`*^9}, {3.8841717749398484`*^9, 
   3.8841717847048626`*^9}, {3.884172544539426*^9, 3.88417261850972*^9}, {
   3.884172654401539*^9, 3.884172701170515*^9}, {3.8841727368756294`*^9, 
   3.884172775641553*^9}, {3.8841736310887575`*^9, 3.884173634586841*^9}, {
   3.884173690316908*^9, 3.884173692056505*^9}, {3.8841803759803433`*^9, 
   3.88418038195669*^9}, {3.884180474707896*^9, 3.8841805183223047`*^9}, {
   3.8841810510666757`*^9, 3.884181072148341*^9}, {3.8841811444626484`*^9, 
   3.884181255747181*^9}, {3.884181286192966*^9, 3.884181326733044*^9}, {
   3.884181427783402*^9, 3.8841815075287466`*^9}, {3.8841815428360806`*^9, 
   3.8841815744923787`*^9}, 3.8841816428690724`*^9, {3.884182051727377*^9, 
   3.884182135507532*^9}, {3.8841824825647697`*^9, 3.8841824847985907`*^9}, {
   3.884182583970722*^9, 3.8841825976721354`*^9}, 3.8841832137837224`*^9, {
   3.8843397996176124`*^9, 3.88433980032769*^9}, {3.8843433118929663`*^9, 
   3.884343313130108*^9}, 3.8843433661794343`*^9, 3.884343449923811*^9, {
   3.8843442818071213`*^9, 3.884344282893583*^9}, {3.8843454976060443`*^9, 
   3.8843455157558327`*^9}, {3.884345567846547*^9, 3.8843456244397607`*^9}, {
   3.884345695848766*^9, 3.8843457758338037`*^9}, 3.884345901898365*^9, {
   3.8843460849851913`*^9, 3.88434611572165*^9}, {3.8843462015058823`*^9, 
   3.8843462282295713`*^9}, {3.884346295933578*^9, 3.8843463727028875`*^9}, {
   3.8843474305013494`*^9, 3.884347466858754*^9}, {3.885876895521328*^9, 
   3.885876926889773*^9}, {3.8903918420333104`*^9, 3.8903919843386*^9}, {
   3.89039206621996*^9, 3.890392112887246*^9}, {3.8903921444984555`*^9, 
   3.8903922262778206`*^9}, {3.890392262968238*^9, 3.8903922757143564`*^9}, {
   3.8903923195374746`*^9, 3.890392459937587*^9}, {3.890392543603258*^9, 
   3.8903925789236155`*^9}, 3.890392712020878*^9, 3.8903927524703484`*^9, 
   3.8915884094288034`*^9, 3.8915884740226965`*^9, {3.891588585494971*^9, 
   3.891588589688017*^9}, {3.8915921947430735`*^9, 3.8915922637644176`*^9}, {
   3.8915923269124084`*^9, 3.891592335752435*^9}, {3.8915925157412167`*^9, 
   3.8915925319511776`*^9}, {3.8915925761007843`*^9, 
   3.8915925798310103`*^9}, {3.892277736473711*^9, 3.8922777625836725`*^9}, 
   3.892278444458037*^9},ExpressionUUID->"14684436-99fe-43ac-b799-\
90d9a2193757"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Step ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304678238*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d538ccce-4b75-4cb8-bbc8-22aa82da8891"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.1227566800195512`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.1227566800195512, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304679781*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"cd01a977-a15c-43c3-aabe-84f15b7eb680"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Step ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304689833*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"0b2dcc22-ab6b-460e-a5d1-9adbeb28d377"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.2892908885671219`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.2892908885671219, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304699808*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"9e471408-5d61-4cd7-a2bf-ed08b8887637"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Step ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304699808*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"dd0fae8b-574b-4753-9e00-bddf593d0974"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.43492599375955276`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.43492599375955276`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304707903*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"ec1c9a1f-ed10-40ef-89b7-eccce99a20fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Step ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304707903*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"a0d6ffdf-cdcf-4a09-a89c-89008b880373"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.5555349643512617`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.5555349643512617, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047185507`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"5981005c-5780-4e29-9599-ea1c90e69e88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Step ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304720094*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"3ec72352-d063-4460-9278-90404ecd0175"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.6551267078684381`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.6551267078684381, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047281375`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"268d74bb-13cb-4c7c-8210-154fb7862e07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Step ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047301683`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"98642729-5008-49eb-bd22-3c587151dbc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.7382411491611511`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.7382411491611511, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047301683`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"ff0dc4d4-3339-47e3-a2d9-b8fc6af0f2c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Step ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304740388*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"945a5244-322e-428c-b2b9-7b09af4a5506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.8085573215269305`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.8085573215269305, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304740388*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"7723de06-f4c8-4458-971d-1bda9b61f8ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Step ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047484894`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"c30620c4-7086-4b0e-bcaa-2b6690cd9422"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.8688213774120931`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.8688213774120931, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047484894`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"9f14cea2-d950-473b-b9f8-a3cd19663aae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Step ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304758649*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"049726f3-304e-4036-88b9-6aecd1e96e55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.9210367057217803`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.9210367057217803, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304760813*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"35db4582-d547-46d4-96b8-587152db63e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Step ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304760813*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d08809f0-a9ad-42f2-8190-704c7940bc87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.9666628803401425`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.9666628803401425, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047689075`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"724e0650-dc41-4d9b-9bbd-cae302cc8853"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["Step ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047689075`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"e04e5108-8b81-476c-bade-7e9e810d4433"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.0067822976189715`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.0067822976189715`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047790966`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"9cb90ae8-2bf1-4e4c-868b-315f97470180"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Step ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304781185*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"ba6ffe9f-dd69-4169-a92d-ed689643f6d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.0422151458391151`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.0422151458391151`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304781185*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"44c7d281-7d96-46ca-8f1d-2251f9295ebc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Step ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047913675`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"faaef2eb-82f8-4290-81be-79b002761083"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.0736066663634738`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.0736066663634738`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047913675`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"61124383-af30-470c-afd3-35cf9cf84c7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["Step ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783047913675`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"522e49d7-6810-4094-8970-550c94ab70e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.1014760081312145`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.1014760081312145`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048016677`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"078fa1ad-7965-4481-8273-f39629d7e49c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["Step ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048016677`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"0a960c23-faa2-4cd8-a41d-7c4c477a3d85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.1262541735375475`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.1262541735375475`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304811864*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"f9887dbd-b1dc-45e1-b468-0e561bdf870e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["Step ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304811864*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"27ec441c-942c-439e-90b4-97253a96c83d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.1483061834207593`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.1483061834207593`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304820015*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"bcbf0931-a99d-4a54-b0d2-b3de3a708b96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Step ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048228226`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"4a32df75-a4e4-491b-9e41-a0314642be8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.1679490126086642`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.1679490126086642`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048228226`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"17a5e416-adb7-44bd-974a-2bd89710d83a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Step ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304830923*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"1969234c-d4c8-4d82-a271-8abc86f84510"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.1854565103607426`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.1854565103607426`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304830923*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"24b413a3-2c3e-4818-9558-ac11d42f7f08"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["Step ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048411727`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d6388b60-c7af-4b47-a562-cebae644f909"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2010714087996908`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2010714087996908`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048432865`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"3f76c00a-4513-4404-975e-5f88046d716b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Step ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048432865`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"bdf696e2-8785-4ad9-ac51-80c8fcc6daca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2150066300785758`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2150066300785758`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304853458*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"af8c4242-526e-48e5-a5da-76837fb3eadf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["Step ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304853458*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"5b3fad8f-b581-4be5-9529-d8bc663f3c64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.227448344186067`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.227448344186067, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304861678*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"c2712473-c3b5-4181-876c-04c8e16f6b3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Step ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304861678*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"81014e34-5737-41ef-b29f-6aa3cfffc3fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2385664231002007`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2385664231002007`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304861678*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d263dfa2-61e9-4601-bc75-10af6b06f07b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Step ", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048737793`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"de15a65c-8d61-40ac-9eb1-aed6e91c782a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2485081558265878`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2485081558265878`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048737793`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"53db7260-0ec6-457d-a6af-4d618212cf7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["Step ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304882066*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"c2375bae-e7a7-4b56-b89e-b9f8e5c9e05c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2574029285529036`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2574029285529036`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304884166*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"440bee30-3529-43ff-846b-634abf601946"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["Step ", 25],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048922663`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"1e1fbd6e-dd38-4377-9330-a30b1fe59ccf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2653675816490437`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2653675816490437`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048922663`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"38f39cc7-ddec-4070-b159-9a1fa73e9bdd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "26"}],
  SequenceForm["Step ", 26],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783048922663`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"619708b5-e069-4944-88cd-66e0625ed761"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2725013854523402`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2725013854523402`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049046335`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"70a3c6a0-42fc-4b65-bbc4-1b623988f877"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Step ", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049046335`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"ff191282-c69f-45d2-b990-885108649db7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.278899807890967`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.278899807890967, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049046335`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"f2e6d5bd-cc33-41d8-8f75-9347b990baca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Step ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049148383`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"964b4a52-ccec-44e7-a770-871d3dcb165e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2846408517134087`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2846408517134087`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049148383`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"5702e350-35b2-4169-a5d3-2f66b0611db5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "29"}],
  SequenceForm["Step ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049247646`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"3dc5115c-2d03-4e36-ac69-b7e6f5124428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.289987858119381`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.289987858119381, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049247646`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"3573efb9-f61b-4ec4-9cb8-5c5da67c77d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["Step ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049329453`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"f2deed16-e01e-44fc-98dc-e70e779ca111"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.2950761258043406`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.2950761258043406`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049329453`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"9086bb92-f6d7-47f7-afe3-9f05c3b916de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["Step ", 31],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049432383`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"9b1bcfe0-4bf6-4e84-a1b4-edd5c17e66d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.300288586079944`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.300288586079944, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049432383`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"c5459384-e16f-40f8-b7fa-ebbef66d4f11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["Step ", 32],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049432383`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"05cb7885-f5d3-4f35-b426-cb24c100920e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.306715793044522`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.306715793044522, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049570713`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d09cda10-a03d-45c6-884b-3d5bca5ff4eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "33"}],
  SequenceForm["Step ", 33],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049570713`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d21d62de-1d50-4f08-adcb-f99f8c0f0235"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.3142517989462679`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.3142517989462679`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049570713`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"e2eebecc-b0b6-4aff-800a-2f22fa12e813"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "34"}],
  SequenceForm["Step ", 34],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.8922783049570713`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"2be96745-d74c-4e46-9a89-702e5639b0cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.323305607951166`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.323305607951166, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8915950492939806`*^9, 3.89159566571603*^9, 3.891595828530604*^9, 
  3.891597206540578*^9, 3.8915975369779496`*^9, 3.891598151798654*^9, 
  3.891598728492464*^9, 3.891599167451824*^9, 3.892278304973833*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[25]:=",ExpressionUUID->"d5ad106f-fd3b-411f-aa31-b3871460ae6e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8841816893696604`*^9, {3.884181842401776*^9, 3.884181928865986*^9}, {
   3.8841819727279563`*^9, 3.8841820494558563`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"52b85d0b-f6e0-49b6-8a4e-52f608a83f7b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", 
   RowBox[{"Plots", ":", " ", 
    RowBox[{"potential", " ", "and", " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "V"], "."}]}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.88434650647429*^9, 3.8843465203810525`*^9}, {
  3.884347096000059*^9, 3.884347187662325*^9}, {3.8922777913835306`*^9, 
  3.8922778030735345`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ef50002f-824c-4d9a-b6f1-b3cd2df8e0fd"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8843465076361294`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"0eb1f164-bc6f-4504-88c0-1133a6047b2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"listV", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"listeps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<", 
      RowBox[{
       RowBox[{"Length", "[", "PointsVreplist", "]"}], "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"listV", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"PotV", "[", "i", "]"}]}], "}"}]}], "]"}], ";", " ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"listeps", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"eps", "[", "i", "]"}]}], "}"}]}], "]"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"potplot", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"listV", ",", 
    RowBox[{"Mesh", "->", "All"}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Orange", "}"}]}]}], "*)"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Point i\>\"", ",", "\"\<V\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"epsplot", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"listeps", ",", 
    RowBox[{"Mesh", "->", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Point i\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.883656087181804*^9, 3.8836560989484386`*^9}, 
   3.8836567090099907`*^9, 3.8838188370914745`*^9, {3.8840876551747875`*^9, 
   3.8840877290192537`*^9}, {3.88408781006665*^9, 3.884088015796816*^9}, {
   3.8840889921614046`*^9, 3.884088993075999*^9}, {3.884089341744644*^9, 
   3.8840893469630637`*^9}, {3.884098669181227*^9, 3.884098669598099*^9}, {
   3.8841030989212112`*^9, 3.8841031436233087`*^9}, {3.8841032018384113`*^9, 
   3.8841032021079683`*^9}, {3.88410363615269*^9, 3.8841036484412*^9}, {
   3.884187426960744*^9, 3.884187507957746*^9}, {3.8841876625072594`*^9, 
   3.8841876738300858`*^9}, {3.8841877453233433`*^9, 3.884187746825837*^9}, {
   3.884264579618024*^9, 3.884264589935685*^9}, 3.88434335358466*^9, {
   3.884346544654665*^9, 3.884346612839014*^9}, {3.8843467232608376`*^9, 
   3.884346733614676*^9}, {3.8843467951025763`*^9, 3.884346810352606*^9}, {
   3.8843468620210004`*^9, 3.8843468993013725`*^9}, {3.8843470229056797`*^9, 
   3.884347082743287*^9}, {3.8843472042919984`*^9, 3.884347328995381*^9}, {
   3.884347685384163*^9, 3.8843477508870068`*^9}, {3.884347808992199*^9, 
   3.8843480010470524`*^9}, {3.8858733658758745`*^9, 3.8858733894271317`*^9}, 
   3.8858759216318207`*^9, {3.8915885120698*^9, 3.891588541719138*^9}, {
   3.891588601029512*^9, 3.8915886048719153`*^9}, {3.8915886518963976`*^9, 
   3.8915886663511796`*^9}, {3.8922778105084124`*^9, 3.8922778420726557`*^9}, 
   3.8922784687643666`*^9},ExpressionUUID->"e457a123-623e-409e-bcde-\
acad5872dca1"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBwA2IQDQMdpzsP/+fMsIfwPtgrb09lOr4mDcpncJjh35k+
Z0sylM/hIBnFrX7HLwHKF3Dw2xLpX6YQBeWLOKR4fdcWKAyB8iUcrG7H2M/J
8ofyZRzYvxvvYTzjDuUrOIQvjVn647wjlK/kwO9XwieRZgXlqzjI7HDv25xi
DOWrOeiY7z0yyV0HytdwWDXp5dq2ahUoX8vhzJL3qwLrZaF8HQcjF9+QQEVR
KF/PIa+zksVHiQ/KN3DY9PH8ucA0Vijf0EHmAsOi9R7/7CB8I4caDXenL9Ff
oXxjhwnfE3U/cr2D8k0cbrBw/GYRfgrlmzq8mCv7f3f9XSjfzKHuQZvEtFlX
oHxzh1XrLy+9uesMlG/hoDjx5/HG/4ehfEsHRpFrJ66c2Q3lWzkw11RFhfts
hvKtHS6Gq8kKHl4F5ds4cD279bi1cxGUb+vAP1E5NmndTCjfziHVdvUb5acT
oXx7hzsOXzTyv3dA+Q4OzmXxn4JrGyH8BgcH+0q5VRvrK6Dyjg5ur3rYJzgU
Qvmj6WU0vRCXXgAOlB4j
    "], {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35}]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35}]}, {}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Point i\"", TraditionalForm], 
    FormBox["\"V\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 34.}, {0, 0.0029344554316649875`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8838224653151417`*^9, 3.8840889532354116`*^9, 3.8840889973015556`*^9, 
   3.8840893657607064`*^9, 3.884098296979785*^9, 3.8840986707182655`*^9, 
   3.884104144568664*^9, 3.8841437712837644`*^9, 3.8841438643167534`*^9, 
   3.8841439314527917`*^9, 3.884144916180135*^9, 3.884152413359775*^9, 
   3.8841821822467327`*^9, 3.884183760303656*^9, 3.8841872981914873`*^9, {
   3.884187490240793*^9, 3.884187510659135*^9}, 3.8841877477632375`*^9, 
   3.8842415970264587`*^9, 3.8842454378985443`*^9, 3.8842639692424374`*^9, 
   3.884264592369274*^9, 3.884326850183764*^9, 3.8843504231460733`*^9, 
   3.885875743143529*^9, 3.8858759224916058`*^9, 3.885881011893474*^9, 
   3.887152412720596*^9, 3.887906143867428*^9, 3.890390395429675*^9, 
   3.890392687654295*^9, 3.890392802306537*^9, 3.8903929582781343`*^9, 
   3.8915950501940765`*^9, 3.8915956660271072`*^9, 3.8915958287353086`*^9, 
   3.8915972067402644`*^9, 3.8915975431180077`*^9, 3.891598152177084*^9, 
   3.8915987289278483`*^9, 3.8915991677908497`*^9, 3.892278305259362*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"e231dcf7-9fdc-47fd-8dad-8105d4fbf499"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJzt0tsrAwAUBvBRmJIUD4pkCM3cL3OZ7bMHUYw8KFFqkpTCy+KBVihE5AFJ
RlrEasqLElJucykspYTkMmIbc4/c6pwX+RN8dTr9znn9ROrqgnJngUCQ+T0/
++/cKoYNHoVvVQsKOsCSU2yba9olC6EU7++Z9w7IXthuf1TerZyQfTD5EZi9
+XRG9sWRwdUyqbOQ/XG+NjgwfXxFDoRuKKNBvXVNDkLUdPSLqN5KDsF4pPjj
wmYjh6KjNmxx1e+WHI6j8hvTlYEtRsOqR3Rj5B1Zgk9hs0qvY0ehRab3DXZx
kGOQVfaaqyllx6JvYy332siOQ1GmVT7yzI7He1beWK/0npwA2bJpfaKGnYhx
+/vx8Cg7Cf0pPa4RO2wpPIWiqdNXdjLi67StBQEP5BTMDpm8HXJ2KowBE5Xi
EnYaVtz99aUatgz51ebu0052Og4Xrar1UbYcmi71/MgMWwGnxLaKty02YDYu
7aguyVog3O44k7g90j8DdmmOVilh/85/X/778ndfvgAxKVE9
    "], {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35}]}}, {
      {RGBColor[1, 0, 0], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35}]}, {}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Point i\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(V\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 34.}, {0, 1.323305607951166}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8838224653151417`*^9, 3.8840889532354116`*^9, 3.8840889973015556`*^9, 
   3.8840893657607064`*^9, 3.884098296979785*^9, 3.8840986707182655`*^9, 
   3.884104144568664*^9, 3.8841437712837644`*^9, 3.8841438643167534`*^9, 
   3.8841439314527917`*^9, 3.884144916180135*^9, 3.884152413359775*^9, 
   3.8841821822467327`*^9, 3.884183760303656*^9, 3.8841872981914873`*^9, {
   3.884187490240793*^9, 3.884187510659135*^9}, 3.8841877477632375`*^9, 
   3.8842415970264587`*^9, 3.8842454378985443`*^9, 3.8842639692424374`*^9, 
   3.884264592369274*^9, 3.884326850183764*^9, 3.8843504231460733`*^9, 
   3.885875743143529*^9, 3.8858759224916058`*^9, 3.885881011893474*^9, 
   3.887152412720596*^9, 3.887906143867428*^9, 3.890390395429675*^9, 
   3.890392687654295*^9, 3.890392802306537*^9, 3.8903929582781343`*^9, 
   3.8915950501940765`*^9, 3.8915956660271072`*^9, 3.8915958287353086`*^9, 
   3.8915972067402644`*^9, 3.8915975431180077`*^9, 3.891598152177084*^9, 
   3.8915987289278483`*^9, 3.8915991677908497`*^9, 3.8922783053242216`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"738b5f9c-5e1c-44af-ab95-aa21050b9389"]
}, Open  ]]
},
WindowSize->{571.8, 574.8},
WindowMargins->{{-3.5999999999999996`, Automatic}, {-2.3999999999999773`, 
   Automatic}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"ReverseColor.nb",
ExpressionUUID->"a0e73d87-5059-4a62-b0ea-3679d01dfed6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3915, 57, 43, "Text",ExpressionUUID->"4b586032-2d36-48af-ba2c-bdbe119fe4d1"],
Cell[4476, 79, 164, 2, 48, "Input",ExpressionUUID->"65c2d772-0e18-4642-97d3-525f93755bf4"],
Cell[CellGroupData[{
Cell[4665, 85, 8545, 216, 537, "Input",ExpressionUUID->"e803eaaa-3295-4b8e-895e-b2a1fba6b4fb"],
Cell[13213, 303, 2501, 58, 118, "Output",ExpressionUUID->"3138dafa-2511-4b93-bcf4-52a276531fea"]
}, Open  ]],
Cell[15729, 364, 2433, 63, 226, "Input",ExpressionUUID->"716d8c4f-3b29-4d0f-ad88-56b148054c02"],
Cell[18165, 429, 167, 2, 48, "Input",ExpressionUUID->"e54a6a7d-ea93-402d-b6d6-bef03d5334c7"],
Cell[18335, 433, 2835, 54, 235, "Input",ExpressionUUID->"a3431ecf-f664-4b34-8a0b-3ff25584033c"],
Cell[21173, 489, 166, 2, 48, "Input",ExpressionUUID->"d62d33f8-1f68-4dd5-b5ee-56d52bff33ea"],
Cell[CellGroupData[{
Cell[21364, 495, 8015, 167, 684, "Input",ExpressionUUID->"100030a4-2896-440a-9baf-23150cc0c4d7"],
Cell[29382, 664, 920, 14, 22, "Print",ExpressionUUID->"391e6f0b-50b5-4f1b-a4bf-4820f83670a3"],
Cell[30305, 680, 865, 12, 32, "Output",ExpressionUUID->"33db572f-abc8-467a-908d-ffbeeeb68f25"],
Cell[31173, 694, 1035, 18, 32, "Output",ExpressionUUID->"c88baca6-7903-4e8e-81c8-ede4717cf849"],
Cell[32211, 714, 1786, 29, 102, "Message",ExpressionUUID->"0c42b45e-3162-462f-beca-4d002759989a"],
Cell[CellGroupData[{
Cell[34022, 747, 1024, 18, 22, "Print",ExpressionUUID->"358661f8-3361-4261-8490-80b159c4a541"],
Cell[35049, 767, 928, 14, 22, "Print",ExpressionUUID->"f460654c-13ee-4ec5-b81d-11898fcb5fb8"],
Cell[35980, 783, 1193, 21, 22, "Print",ExpressionUUID->"37af96ed-969f-4169-90c5-1749f4955290"]
}, Open  ]],
Cell[37188, 807, 2203, 34, 128, "Message",ExpressionUUID->"80d3e13c-8b34-408c-a092-f73e33274a71"],
Cell[CellGroupData[{
Cell[39416, 845, 1026, 18, 22, "Print",ExpressionUUID->"c2360949-4b08-491c-883f-9ffa286a3a62"],
Cell[40445, 865, 928, 14, 22, "Print",ExpressionUUID->"33e7184e-1bc8-488d-9452-b2a58c0bd1bf"],
Cell[41376, 881, 1193, 21, 22, "Print",ExpressionUUID->"12f289b8-2fa8-46ef-989f-538a7db20af9"]
}, Open  ]],
Cell[42584, 905, 2202, 34, 128, "Message",ExpressionUUID->"b16f827a-fa6b-4487-8a25-3e807bd16ccb"],
Cell[44789, 941, 1178, 20, 28, "Message",ExpressionUUID->"3d5da266-4a86-43fd-92ae-a42e01838c89"],
Cell[CellGroupData[{
Cell[45992, 965, 1024, 18, 22, "Print",ExpressionUUID->"58691332-7f62-4686-8b7e-786fb205c1fc"],
Cell[47019, 985, 925, 14, 22, "Print",ExpressionUUID->"bda682ab-3828-4e43-b0c0-2aa99fe8dd58"],
Cell[47947, 1001, 1190, 21, 22, "Print",ExpressionUUID->"6d7b1c23-3206-4052-ba82-4546bc7c4b6e"],
Cell[49140, 1024, 1024, 18, 22, "Print",ExpressionUUID->"ddc3424a-b3a7-4092-86ac-12b9789c747b"],
Cell[50167, 1044, 926, 14, 22, "Print",ExpressionUUID->"d33bb4c1-9d34-4c5d-b067-66dfb91fb9ee"],
Cell[51096, 1060, 1189, 21, 22, "Print",ExpressionUUID->"9ca3333e-73e7-4c50-9aba-c9ab502dc4d6"],
Cell[52288, 1083, 1026, 18, 22, "Print",ExpressionUUID->"07c12f0b-e465-446c-b52e-ca4aaa979172"],
Cell[53317, 1103, 928, 14, 22, "Print",ExpressionUUID->"9315c5a4-8111-48e0-82d5-e0d6cbdd7273"],
Cell[54248, 1119, 1192, 21, 22, "Print",ExpressionUUID->"8f820259-638c-4d93-8407-fb08f87f899e"],
Cell[55443, 1142, 1023, 18, 22, "Print",ExpressionUUID->"f8aafdc0-9493-4cce-ab97-bf6b026b4cab"],
Cell[56469, 1162, 925, 14, 22, "Print",ExpressionUUID->"7430bfc7-1b2b-4d88-b3e3-9f426b70b2f8"],
Cell[57397, 1178, 1191, 21, 22, "Print",ExpressionUUID->"e21bd93d-614c-4156-9ad6-6a4525366ec7"],
Cell[58591, 1201, 1024, 18, 22, "Print",ExpressionUUID->"65ee2e81-7028-4ef8-8a59-f24703459c4c"],
Cell[59618, 1221, 926, 14, 22, "Print",ExpressionUUID->"6b2b5845-2468-4a5c-bfbc-a19396b77a91"],
Cell[60547, 1237, 1190, 21, 22, "Print",ExpressionUUID->"f2634d4c-50f0-435b-934d-d037d15893ca"],
Cell[61740, 1260, 1024, 18, 22, "Print",ExpressionUUID->"e6576624-096c-4b64-b6c7-ee62b276981b"],
Cell[62767, 1280, 925, 14, 22, "Print",ExpressionUUID->"f06fffeb-af69-49a0-b62c-c5545b809371"],
Cell[63695, 1296, 1189, 21, 22, "Print",ExpressionUUID->"8d25d3e9-4ea0-42dd-8de3-a349edc06b16"],
Cell[64887, 1319, 1024, 18, 22, "Print",ExpressionUUID->"43a22cd7-c86e-477f-9d69-00ea2eca98d3"],
Cell[65914, 1339, 929, 14, 22, "Print",ExpressionUUID->"087ed28c-4123-498b-98e5-f18aecd2028c"],
Cell[66846, 1355, 1192, 21, 22, "Print",ExpressionUUID->"ba4d005f-809b-4aa5-833a-a4cadeb4e838"],
Cell[68041, 1378, 1028, 18, 22, "Print",ExpressionUUID->"f121e24a-96e4-4e49-ae95-34b5e6e9895d"],
Cell[69072, 1398, 927, 14, 22, "Print",ExpressionUUID->"523cc511-53f9-47ed-8271-feb02de4ade2"],
Cell[70002, 1414, 1189, 21, 22, "Print",ExpressionUUID->"fd06946e-ea66-4d81-9dc0-0063f409939e"],
Cell[71194, 1437, 1026, 18, 22, "Print",ExpressionUUID->"76a107ef-eac8-42cc-8af8-f9dd3b5c5cba"],
Cell[72223, 1457, 927, 14, 22, "Print",ExpressionUUID->"43c2a4fd-621e-4103-86f0-fd233ae01202"],
Cell[73153, 1473, 1191, 21, 22, "Print",ExpressionUUID->"d353cfc4-cc0f-4a4b-83c6-cce6743a045a"],
Cell[74347, 1496, 1028, 18, 22, "Print",ExpressionUUID->"325e90b3-ca1a-49d8-b315-4fea4a4dbed1"],
Cell[75378, 1516, 927, 14, 22, "Print",ExpressionUUID->"598cfdee-d838-4afd-b640-b8c4818c3d9f"],
Cell[76308, 1532, 1191, 21, 22, "Print",ExpressionUUID->"3448ecd8-a066-4907-84fa-7c37767fe56b"],
Cell[77502, 1555, 1026, 18, 22, "Print",ExpressionUUID->"a69eee98-cf10-4b64-8cd3-8b1f7fe50b42"],
Cell[78531, 1575, 929, 14, 22, "Print",ExpressionUUID->"ba4886a1-4e46-4cf1-b449-a92253e7753a"],
Cell[79463, 1591, 1189, 21, 22, "Print",ExpressionUUID->"a1f0ac7e-cb4c-40be-8f9e-f222ef4e21e9"],
Cell[80655, 1614, 1028, 18, 22, "Print",ExpressionUUID->"1b9138d1-553c-40f3-b384-59fd4826ddd4"],
Cell[81686, 1634, 929, 14, 22, "Print",ExpressionUUID->"0fd6d8c8-e99d-4ef6-adf9-c829315263b4"],
Cell[82618, 1650, 1189, 21, 22, "Print",ExpressionUUID->"303d3399-0386-4ef6-bd9b-863087ec56e8"],
Cell[83810, 1673, 1028, 18, 22, "Print",ExpressionUUID->"6336b734-696a-4a60-92b9-6cd85a537fed"],
Cell[84841, 1693, 929, 14, 22, "Print",ExpressionUUID->"e1473454-eb0c-4a99-8830-a9c4afe6afeb"],
Cell[85773, 1709, 1190, 21, 22, "Print",ExpressionUUID->"595a44d3-2033-43f7-bac1-0deb9cccb6cf"],
Cell[86966, 1732, 1028, 18, 22, "Print",ExpressionUUID->"71558afb-ed5d-415a-bfdd-b871f18e28e0"],
Cell[87997, 1752, 929, 14, 22, "Print",ExpressionUUID->"4a3021cc-0774-47c3-894f-ec9d13a0c481"],
Cell[88929, 1768, 1191, 21, 22, "Print",ExpressionUUID->"c7928f4e-e0a5-4ffb-8899-8508840e35d5"],
Cell[90123, 1791, 1028, 18, 22, "Print",ExpressionUUID->"a49556cb-3a01-4a4f-9bbd-b2c4b829cc34"],
Cell[91154, 1811, 928, 14, 22, "Print",ExpressionUUID->"71efcd73-7491-4ca3-a565-d003a4b1f626"],
Cell[92085, 1827, 1188, 21, 22, "Print",ExpressionUUID->"12d4a5b5-3e74-4658-86ca-e08e8f6a4c22"],
Cell[93276, 1850, 1026, 18, 22, "Print",ExpressionUUID->"1e062155-ca24-4bcf-94d7-d5944ff55d7e"],
Cell[94305, 1870, 928, 14, 22, "Print",ExpressionUUID->"d2c07bcd-fbf2-480e-b2d5-f073f1df9c69"],
Cell[95236, 1886, 1189, 21, 22, "Print",ExpressionUUID->"7cbf17f0-7c2e-433a-9272-1fc8cc59a36e"],
Cell[96428, 1909, 1028, 18, 22, "Print",ExpressionUUID->"97ac4e77-3cfe-411d-8a9e-abe2f018cd9e"],
Cell[97459, 1929, 930, 14, 22, "Print",ExpressionUUID->"0ee2a692-3357-45ea-95d8-7f39fd4a8688"],
Cell[98392, 1945, 1188, 21, 22, "Print",ExpressionUUID->"02666817-0e40-4d40-ac9d-c27384e0f82f"]
}, Open  ]],
Cell[99595, 1969, 1969, 31, 50, "Message",ExpressionUUID->"a60998d1-c900-4e57-899d-48f9aa376188"],
Cell[CellGroupData[{
Cell[101589, 2004, 1026, 18, 22, "Print",ExpressionUUID->"28a4eaf9-f727-4c30-be66-98dae2b214c3"],
Cell[102618, 2024, 930, 14, 22, "Print",ExpressionUUID->"dad59e44-08c4-4874-8f27-befb9c996c61"],
Cell[103551, 2040, 1187, 21, 22, "Print",ExpressionUUID->"57fcdbdd-6210-4e59-99fb-31f7371b9f8a"],
Cell[104741, 2063, 1028, 18, 22, "Print",ExpressionUUID->"c7b3c678-b113-4853-b472-339589c5f550"],
Cell[105772, 2083, 925, 14, 23, "Print",ExpressionUUID->"64aa7fa6-4277-4966-a816-3f0115cf0667"],
Cell[106700, 2099, 1188, 21, 22, "Print",ExpressionUUID->"7fa77a72-ba6f-4687-a375-c66306a7e334"],
Cell[107891, 2122, 1028, 18, 22, "Print",ExpressionUUID->"f01aaf34-a82d-44e1-b6f9-fed68faf3bb2"],
Cell[108922, 2142, 928, 14, 23, "Print",ExpressionUUID->"2296f95b-1298-46bd-9683-711839dec721"],
Cell[109853, 2158, 1190, 21, 22, "Print",ExpressionUUID->"89be1327-3f28-4427-8077-ca7d78fe7c8a"],
Cell[111046, 2181, 1028, 18, 22, "Print",ExpressionUUID->"247b0c11-a266-4b02-89f5-eb2048cb7885"],
Cell[112077, 2201, 927, 14, 23, "Print",ExpressionUUID->"27104131-1b88-4e6d-b727-f70a41467eb3"],
Cell[113007, 2217, 1189, 21, 22, "Print",ExpressionUUID->"77921232-274c-44a4-87a8-064bed561154"],
Cell[114199, 2240, 1026, 18, 22, "Print",ExpressionUUID->"80bb8bf3-8a42-4b19-add3-1bb7b0b9da71"],
Cell[115228, 2260, 928, 14, 23, "Print",ExpressionUUID->"4c67b075-ddd2-46df-83a2-6c9577574d1b"],
Cell[116159, 2276, 1190, 21, 22, "Print",ExpressionUUID->"b820b79b-f46e-46d7-b654-b7e957de5f1a"],
Cell[117352, 2299, 1028, 18, 22, "Print",ExpressionUUID->"4cb323db-a6d4-453a-bf3f-a0c59091a7cf"],
Cell[118383, 2319, 926, 14, 23, "Print",ExpressionUUID->"e5b56668-cb6a-4940-92ab-d37f26752a32"],
Cell[119312, 2335, 1171, 20, 22, "Print",ExpressionUUID->"65459847-472d-4f72-a33c-b7c6f620a25f"],
Cell[120486, 2357, 1028, 18, 22, "Print",ExpressionUUID->"2b290e84-b92a-431f-8f63-4f2bef1edec8"],
Cell[121517, 2377, 926, 14, 23, "Print",ExpressionUUID->"47585738-536e-4b80-8904-c1ddc4edc8c1"],
Cell[122446, 2393, 1170, 20, 22, "Print",ExpressionUUID->"d5759bf1-b6e7-4e87-9b3b-061e2854895d"],
Cell[123619, 2415, 1026, 18, 22, "Print",ExpressionUUID->"1241ffda-86b2-4b2d-a6bf-100b676769e6"],
Cell[124648, 2435, 928, 14, 23, "Print",ExpressionUUID->"da62e59e-9e85-46a7-a777-36fde9dda869"],
Cell[125579, 2451, 1173, 20, 22, "Print",ExpressionUUID->"0b5c2809-84d6-439a-bdff-30200337e3f5"],
Cell[126755, 2473, 1026, 18, 22, "Print",ExpressionUUID->"f7078d19-5800-4d6c-b08f-0b5cd9788d11"],
Cell[127784, 2493, 928, 14, 23, "Print",ExpressionUUID->"47d5e92b-e693-40b4-8fb5-71b258395783"],
Cell[128715, 2509, 1170, 20, 22, "Print",ExpressionUUID->"43131b8d-dc78-4d72-93d8-c0cc40179237"],
Cell[129888, 2531, 1028, 18, 22, "Print",ExpressionUUID->"51468dd9-a8b7-4908-9071-8a0dbc04fb2a"],
Cell[130919, 2551, 927, 14, 23, "Print",ExpressionUUID->"1be8232a-dc77-47c5-9654-f450866b6f25"],
Cell[131849, 2567, 1166, 20, 22, "Print",ExpressionUUID->"1d539104-6685-49b3-9267-0be5019739fa"],
Cell[133018, 2589, 1028, 18, 22, "Print",ExpressionUUID->"f7fe4e06-b1a7-4b46-9580-ce0ccec890c4"],
Cell[134049, 2609, 927, 14, 23, "Print",ExpressionUUID->"0f04a079-a2da-4814-a58f-f6da24a1a94d"],
Cell[134979, 2625, 1171, 20, 22, "Print",ExpressionUUID->"b042fcad-f287-4c08-a3f1-991197213b05"],
Cell[136153, 2647, 1028, 18, 22, "Print",ExpressionUUID->"bc34f961-09f1-42a6-91f6-58e0b6cbdd43"],
Cell[137184, 2667, 929, 14, 23, "Print",ExpressionUUID->"2b0e8caa-1f9a-4210-9942-b01c21405458"],
Cell[138116, 2683, 1170, 20, 22, "Print",ExpressionUUID->"bc898d31-2560-4e73-9776-98c8a341886f"],
Cell[139289, 2705, 1026, 18, 22, "Print",ExpressionUUID->"4352e52d-8a7e-4b49-8098-116d644d017f"],
Cell[140318, 2725, 929, 14, 23, "Print",ExpressionUUID->"ed360d3c-28cc-4361-9a98-ef1afb2d4b3c"],
Cell[141250, 2741, 1166, 20, 22, "Print",ExpressionUUID->"cde5c2a7-5b88-421c-ab27-149e05377769"],
Cell[142419, 2763, 1028, 18, 22, "Print",ExpressionUUID->"304bf2f4-a4a2-40b9-b3db-9e15fbd299f3"],
Cell[143450, 2783, 928, 14, 23, "Print",ExpressionUUID->"a127c143-6f9b-40fb-ba22-da5c163f9e9b"],
Cell[144381, 2799, 1169, 20, 22, "Print",ExpressionUUID->"0f77c08e-16ce-4d69-974c-c102216e5565"],
Cell[145553, 2821, 1028, 18, 22, "Print",ExpressionUUID->"818a2448-1ec6-45c6-8654-8b9e3f4a291a"],
Cell[146584, 2841, 927, 14, 23, "Print",ExpressionUUID->"1aca2a27-288a-40bb-b2bb-3af6a20c565b"],
Cell[147514, 2857, 1170, 20, 22, "Print",ExpressionUUID->"6b73344a-469b-457c-b088-61c9275b8ad1"]
}, Open  ]]
}, Open  ]],
Cell[148711, 2881, 243, 3, 48, "Input",ExpressionUUID->"b03d7b2e-cb09-4844-81e4-a675679a0b86"],
Cell[148957, 2886, 1394, 24, 67, "Input",ExpressionUUID->"b62c12f3-a318-41a9-b53e-b3a5c4e8d2c8"],
Cell[150354, 2912, 245, 4, 48, "Input",ExpressionUUID->"da8dc578-9886-481a-97ae-e95aa72dfcc0"],
Cell[CellGroupData[{
Cell[150624, 2920, 7196, 144, 469, "Input",ExpressionUUID->"14684436-99fe-43ac-b799-90d9a2193757"],
Cell[CellGroupData[{
Cell[157845, 3068, 553, 11, 22, "Print",ExpressionUUID->"d538ccce-4b75-4cb8-bbc8-22aa82da8891"],
Cell[158401, 3081, 770, 15, 22, "Print",ExpressionUUID->"cd01a977-a15c-43c3-aabe-84f15b7eb680"],
Cell[159174, 3098, 553, 11, 22, "Print",ExpressionUUID->"0b2dcc22-ab6b-460e-a5d1-9adbeb28d377"],
Cell[159730, 3111, 770, 15, 22, "Print",ExpressionUUID->"9e471408-5d61-4cd7-a2bf-ed08b8887637"],
Cell[160503, 3128, 553, 11, 22, "Print",ExpressionUUID->"dd0fae8b-574b-4753-9e00-bddf593d0974"],
Cell[161059, 3141, 773, 15, 22, "Print",ExpressionUUID->"ec1c9a1f-ed10-40ef-89b7-eccce99a20fc"],
Cell[161835, 3158, 553, 11, 22, "Print",ExpressionUUID->"a0d6ffdf-cdcf-4a09-a89c-89008b880373"],
Cell[162391, 3171, 772, 15, 22, "Print",ExpressionUUID->"5981005c-5780-4e29-9599-ea1c90e69e88"],
Cell[163166, 3188, 553, 11, 22, "Print",ExpressionUUID->"3ec72352-d063-4460-9278-90404ecd0175"],
Cell[163722, 3201, 772, 15, 22, "Print",ExpressionUUID->"268d74bb-13cb-4c7c-8210-154fb7862e07"],
Cell[164497, 3218, 555, 11, 22, "Print",ExpressionUUID->"98642729-5008-49eb-bd22-3c587151dbc5"],
Cell[165055, 3231, 772, 15, 22, "Print",ExpressionUUID->"ff0dc4d4-3339-47e3-a2d9-b8fc6af0f2c0"],
Cell[165830, 3248, 553, 11, 22, "Print",ExpressionUUID->"945a5244-322e-428c-b2b9-7b09af4a5506"],
Cell[166386, 3261, 770, 15, 22, "Print",ExpressionUUID->"7723de06-f4c8-4458-971d-1bda9b61f8ab"],
Cell[167159, 3278, 555, 11, 22, "Print",ExpressionUUID->"c30620c4-7086-4b0e-bcaa-2b6690cd9422"],
Cell[167717, 3291, 772, 15, 22, "Print",ExpressionUUID->"9f14cea2-d950-473b-b9f8-a3cd19663aae"],
Cell[168492, 3308, 553, 11, 22, "Print",ExpressionUUID->"049726f3-304e-4036-88b9-6aecd1e96e55"],
Cell[169048, 3321, 770, 15, 22, "Print",ExpressionUUID->"35db4582-d547-46d4-96b8-587152db63e9"],
Cell[169821, 3338, 555, 11, 22, "Print",ExpressionUUID->"d08809f0-a9ad-42f2-8190-704c7940bc87"],
Cell[170379, 3351, 772, 15, 22, "Print",ExpressionUUID->"724e0650-dc41-4d9b-9bbd-cae302cc8853"],
Cell[171154, 3368, 557, 11, 22, "Print",ExpressionUUID->"e04e5108-8b81-476c-bade-7e9e810d4433"],
Cell[171714, 3381, 773, 15, 22, "Print",ExpressionUUID->"9cb90ae8-2bf1-4e4c-868b-315f97470180"],
Cell[172490, 3398, 555, 11, 22, "Print",ExpressionUUID->"ba6ffe9f-dd69-4169-a92d-ed689643f6d6"],
Cell[173048, 3411, 771, 15, 22, "Print",ExpressionUUID->"44c7d281-7d96-46ca-8f1d-2251f9295ebc"],
Cell[173822, 3428, 557, 11, 22, "Print",ExpressionUUID->"faaef2eb-82f8-4290-81be-79b002761083"],
Cell[174382, 3441, 773, 15, 22, "Print",ExpressionUUID->"61124383-af30-470c-afd3-35cf9cf84c7b"],
Cell[175158, 3458, 557, 11, 22, "Print",ExpressionUUID->"522e49d7-6810-4094-8970-550c94ab70e7"],
Cell[175718, 3471, 773, 15, 22, "Print",ExpressionUUID->"078fa1ad-7965-4481-8273-f39629d7e49c"],
Cell[176494, 3488, 557, 11, 22, "Print",ExpressionUUID->"0a960c23-faa2-4cd8-a41d-7c4c477a3d85"],
Cell[177054, 3501, 771, 15, 22, "Print",ExpressionUUID->"f9887dbd-b1dc-45e1-b468-0e561bdf870e"],
Cell[177828, 3518, 555, 11, 22, "Print",ExpressionUUID->"27ec441c-942c-439e-90b4-97253a96c83d"],
Cell[178386, 3531, 771, 15, 22, "Print",ExpressionUUID->"bcbf0931-a99d-4a54-b0d2-b3de3a708b96"],
Cell[179160, 3548, 557, 11, 22, "Print",ExpressionUUID->"4a32df75-a4e4-491b-9e41-a0314642be8f"],
Cell[179720, 3561, 773, 15, 22, "Print",ExpressionUUID->"17a5e416-adb7-44bd-974a-2bd89710d83a"],
Cell[180496, 3578, 555, 11, 22, "Print",ExpressionUUID->"1969234c-d4c8-4d82-a271-8abc86f84510"],
Cell[181054, 3591, 771, 15, 22, "Print",ExpressionUUID->"24b413a3-2c3e-4818-9558-ac11d42f7f08"],
Cell[181828, 3608, 557, 11, 22, "Print",ExpressionUUID->"d6388b60-c7af-4b47-a562-cebae644f909"],
Cell[182388, 3621, 773, 15, 22, "Print",ExpressionUUID->"3f76c00a-4513-4404-975e-5f88046d716b"],
Cell[183164, 3638, 557, 11, 22, "Print",ExpressionUUID->"bdf696e2-8785-4ad9-ac51-80c8fcc6daca"],
Cell[183724, 3651, 771, 15, 22, "Print",ExpressionUUID->"af8c4242-526e-48e5-a5da-76837fb3eadf"],
Cell[184498, 3668, 555, 11, 22, "Print",ExpressionUUID->"5b3fad8f-b581-4be5-9529-d8bc663f3c64"],
Cell[185056, 3681, 768, 15, 22, "Print",ExpressionUUID->"c2712473-c3b5-4181-876c-04c8e16f6b3f"],
Cell[185827, 3698, 555, 11, 22, "Print",ExpressionUUID->"81014e34-5737-41ef-b29f-6aa3cfffc3fe"],
Cell[186385, 3711, 771, 15, 22, "Print",ExpressionUUID->"d263dfa2-61e9-4601-bc75-10af6b06f07b"],
Cell[187159, 3728, 557, 11, 22, "Print",ExpressionUUID->"de15a65c-8d61-40ac-9eb1-aed6e91c782a"],
Cell[187719, 3741, 773, 15, 22, "Print",ExpressionUUID->"53db7260-0ec6-457d-a6af-4d618212cf7a"],
Cell[188495, 3758, 555, 11, 22, "Print",ExpressionUUID->"c2375bae-e7a7-4b56-b89e-b9f8e5c9e05c"],
Cell[189053, 3771, 771, 15, 22, "Print",ExpressionUUID->"440bee30-3529-43ff-846b-634abf601946"],
Cell[189827, 3788, 557, 11, 22, "Print",ExpressionUUID->"1e1fbd6e-dd38-4377-9330-a30b1fe59ccf"],
Cell[190387, 3801, 773, 15, 22, "Print",ExpressionUUID->"38f39cc7-ddec-4070-b159-9a1fa73e9bdd"],
Cell[191163, 3818, 557, 11, 22, "Print",ExpressionUUID->"619708b5-e069-4944-88cd-66e0625ed761"],
Cell[191723, 3831, 773, 15, 22, "Print",ExpressionUUID->"70a3c6a0-42fc-4b65-bbc4-1b623988f877"],
Cell[192499, 3848, 557, 11, 22, "Print",ExpressionUUID->"ff191282-c69f-45d2-b990-885108649db7"],
Cell[193059, 3861, 770, 15, 22, "Print",ExpressionUUID->"f2e6d5bd-cc33-41d8-8f75-9347b990baca"],
Cell[193832, 3878, 557, 11, 22, "Print",ExpressionUUID->"964b4a52-ccec-44e7-a770-871d3dcb165e"],
Cell[194392, 3891, 773, 15, 22, "Print",ExpressionUUID->"5702e350-35b2-4169-a5d3-2f66b0611db5"],
Cell[195168, 3908, 557, 11, 22, "Print",ExpressionUUID->"3dc5115c-2d03-4e36-ac69-b7e6f5124428"],
Cell[195728, 3921, 770, 15, 22, "Print",ExpressionUUID->"3573efb9-f61b-4ec4-9cb8-5c5da67c77d8"],
Cell[196501, 3938, 557, 11, 22, "Print",ExpressionUUID->"f2deed16-e01e-44fc-98dc-e70e779ca111"],
Cell[197061, 3951, 773, 15, 22, "Print",ExpressionUUID->"9086bb92-f6d7-47f7-afe3-9f05c3b916de"],
Cell[197837, 3968, 557, 11, 22, "Print",ExpressionUUID->"9b1bcfe0-4bf6-4e84-a1b4-edd5c17e66d0"],
Cell[198397, 3981, 770, 15, 22, "Print",ExpressionUUID->"c5459384-e16f-40f8-b7fa-ebbef66d4f11"],
Cell[199170, 3998, 557, 11, 22, "Print",ExpressionUUID->"05cb7885-f5d3-4f35-b426-cb24c100920e"],
Cell[199730, 4011, 770, 15, 22, "Print",ExpressionUUID->"d09cda10-a03d-45c6-884b-3d5bca5ff4eb"],
Cell[200503, 4028, 557, 11, 22, "Print",ExpressionUUID->"d21d62de-1d50-4f08-adcb-f99f8c0f0235"],
Cell[201063, 4041, 773, 15, 22, "Print",ExpressionUUID->"e2eebecc-b0b6-4aff-800a-2f22fa12e813"],
Cell[201839, 4058, 557, 11, 22, "Print",ExpressionUUID->"2be96745-d74c-4e46-9a89-702e5639b0cf"],
Cell[202399, 4071, 768, 15, 22, "Print",ExpressionUUID->"d5ad106f-fd3b-411f-aa31-b3871460ae6e"]
}, Open  ]]
}, Open  ]],
Cell[203194, 4090, 271, 4, 48, "Input",ExpressionUUID->"52b85d0b-f6e0-49b6-8a4e-52f608a83f7b"],
Cell[203468, 4096, 452, 10, 28, "Input",ExpressionUUID->"ef50002f-824c-4d9a-b6f1-b3cd2df8e0fd"],
Cell[203923, 4108, 168, 2, 48, "Input",ExpressionUUID->"0eb1f164-bc6f-4504-88c0-1133a6047b2b"],
Cell[CellGroupData[{
Cell[204116, 4114, 3196, 71, 314, "Input",ExpressionUUID->"e457a123-623e-409e-bcde-acad5872dca1"],
Cell[207315, 4187, 3552, 75, 233, "Output",ExpressionUUID->"e231dcf7-9fdc-47fd-8dad-8105d4fbf499"],
Cell[210870, 4264, 3535, 76, 243, "Output",ExpressionUUID->"738b5f9c-5e1c-44af-ab95-aa21050b9389"]
}, Open  ]]
}
]
*)



==> anc/Steepest_descent_without_7_axions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    302503,       6590]
NotebookOptionsPosition[    283720,       6368]
NotebookOutlinePosition[    284177,       6385]
CellTagsIndexPosition[    284134,       6382]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Steepest descent without 7 axions",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.8723160768717356`*^9, 3.8723162422429*^9}, {
   3.872316341420273*^9, 3.8723164500876484`*^9}, {3.872316514065894*^9, 
   3.872316525323991*^9}, {3.872316556801633*^9, 3.872316667686906*^9}, {
   3.8723166982491117`*^9, 3.872316844135846*^9}, {3.872316912074004*^9, 
   3.872317031853555*^9}, {3.8723171362336383`*^9, 3.8723171653570213`*^9}, {
   3.8723172072373486`*^9, 3.872317323293891*^9}, {3.8723173928261433`*^9, 
   3.8723174134500327`*^9}, {3.8723176507329054`*^9, 3.87231779823857*^9}, {
   3.8723178756243696`*^9, 3.872317919898691*^9}, {3.87231802709282*^9, 
   3.8723185343432307`*^9}, {3.872318578374402*^9, 3.872318578550129*^9}, {
   3.872318707103546*^9, 3.872318822539781*^9}, 3.8723192851541395`*^9, {
   3.872319361181428*^9, 3.872319374103861*^9}, {3.872319494157157*^9, 
   3.872319498491714*^9}, {3.872319691021242*^9, 3.872319713176651*^9}, 
   3.8723197473171906`*^9, {3.8723199362382154`*^9, 3.872319951325157*^9}, {
   3.8723199904772315`*^9, 3.8723200086326284`*^9}, {3.8723200426860332`*^9, 
   3.8723200558989005`*^9}, {3.8723201063758936`*^9, 3.87232014013225*^9}, {
   3.872320598318852*^9, 3.872320642043852*^9}, {3.8723208077966194`*^9, 
   3.872320814635147*^9}, {3.8723213932733617`*^9, 3.8723214180895324`*^9}, {
   3.8723214573245745`*^9, 3.8723215002229424`*^9}, {3.8723215434601955`*^9, 
   3.87232158385056*^9}, 3.872321614938072*^9, {3.8723216540730104`*^9, 
   3.872321742049958*^9}, {3.8723217721661844`*^9, 3.872321852216776*^9}, {
   3.872324199840761*^9, 3.8723242006341863`*^9}, {3.872325254331627*^9, 
   3.872325255270112*^9}, {3.872327838559953*^9, 3.872327854223095*^9}, {
   3.8733664880215583`*^9, 3.873366493587018*^9}, {3.873463193186308*^9, 
   3.873463285940504*^9}, {3.8734633223033895`*^9, 3.8734633262054615`*^9}, {
   3.8734654970578794`*^9, 3.8734654970578794`*^9}, {3.8734655396112204`*^9, 
   3.873465546489642*^9}, {3.8734936484941654`*^9, 3.8734937368601885`*^9}, {
   3.8738843033746276`*^9, 3.8738843510561256`*^9}, {3.873884486849035*^9, 
   3.873884514009965*^9}, {3.8738847279305596`*^9, 3.8738847620883565`*^9}, {
   3.873885455835286*^9, 3.8738854565915823`*^9}, {3.8739891723868585`*^9, 
   3.873989189523117*^9}, {3.8739892685519543`*^9, 3.87398927297106*^9}, {
   3.873989356686526*^9, 3.873989497643146*^9}, {3.8739895383055964`*^9, 
   3.8739895423111515`*^9}, {3.873989574363429*^9, 3.873989577309967*^9}, {
   3.8739896329670534`*^9, 3.8739896942004056`*^9}, {3.8739897961283693`*^9, 
   3.8739898118725505`*^9}, {3.873989879524851*^9, 3.873989952533596*^9}, {
   3.87398999526362*^9, 3.8739903059188447`*^9}, {3.8739910512388887`*^9, 
   3.8739911503215938`*^9}, {3.873991186129947*^9, 3.873991311985945*^9}, {
   3.87399141903798*^9, 3.87399141903798*^9}, {3.8739919713217926`*^9, 
   3.873991981303684*^9}, {3.8740553679082117`*^9, 3.8740555595730085`*^9}, 
   3.8741194155670385`*^9, 3.8741195668465643`*^9, 3.8741198168756537`*^9, {
   3.8741198715340414`*^9, 3.8741198715392637`*^9}, {3.8741201667571807`*^9, 
   3.874120168242481*^9}, {3.8741203248570642`*^9, 3.8741203659817977`*^9}, {
   3.8741204279523664`*^9, 3.8741204588232794`*^9}, {3.8741205226650734`*^9, 
   3.8741205479426026`*^9}, {3.874120598284454*^9, 3.8741206096251154`*^9}, {
   3.874120640358649*^9, 3.8741206648440228`*^9}, {3.8741207498240795`*^9, 
   3.8741207673112183`*^9}, {3.8741209907841496`*^9, 3.874121004692836*^9}, {
   3.874121072500506*^9, 3.874121188811452*^9}, {3.8741213629229407`*^9, 
   3.8741213685267954`*^9}, {3.8741216972867765`*^9, 
   3.8741216972867765`*^9}, {3.8741217527465706`*^9, 
   3.8741217527465706`*^9}, {3.876980909522226*^9, 3.876980911750439*^9}, {
   3.8922805321749067`*^9, 
   3.892280560204342*^9}},ExpressionUUID->"4b586032-2d36-48af-ba2c-\
bdbe119fe4d1"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.892280561184544*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"47786330-cbb7-4d5c-989d-1f88ad369a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "Solution", " ", "data"}], ",", " ", 
    RowBox[{"without", " ", "7", " ", "axions"}]}], "**)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rep0", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"g56", "[", "t", "]"}], "->", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VGen", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.1506644251502689`", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Phi]", "[", "t", "]"}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}]}], ")"}]}], " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
               RowBox[{"1.`", " ", 
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.09810910843711129`", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Phi]", "[", "t", "]"}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}]}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
               RowBox[{"1.`", " ", 
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.010885668359911074`", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Phi]", "[", "t", "]"}]], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"g11", "[", "t", "]"}]}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}]}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"g11", "[", "t", "]"}], " ", 
              RowBox[{"g22", "[", "t", "]"}], " ", 
              RowBox[{"g33", "[", "t", "]"}], " ", 
              RowBox[{"g44", "[", "t", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"g56", "[", "t", "]"}], "2"]}], "-", 
             RowBox[{"1.`", " ", 
              RowBox[{"g11", "[", "t", "]"}], " ", 
              RowBox[{"g22", "[", "t", "]"}], " ", 
              RowBox[{"g33", "[", "t", "]"}], " ", 
              RowBox[{"g44", "[", "t", "]"}], " ", 
              RowBox[{"g55", "[", "t", "]"}], " ", 
              RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.010885668359911102`", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Phi]", "[", "t", "]"}]], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"g22", "[", "t", "]"}]}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}]}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"g11", "[", "t", "]"}], " ", 
              RowBox[{"g22", "[", "t", "]"}], " ", 
              RowBox[{"g33", "[", "t", "]"}], " ", 
              RowBox[{"g44", "[", "t", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"g56", "[", "t", "]"}], "2"]}], "-", 
             RowBox[{"1.`", " ", 
              RowBox[{"g11", "[", "t", "]"}], " ", 
              RowBox[{"g22", "[", "t", "]"}], " ", 
              RowBox[{"g33", "[", "t", "]"}], " ", 
              RowBox[{"g44", "[", "t", "]"}], " ", 
              RowBox[{"g55", "[", "t", "]"}], " ", 
              RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g66", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g11", "[", "t", "]"}], "2"], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "0.005606828849295578`"}], " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"]}], "+", 
                  RowBox[{"0.011213657698591156`", " ", 
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}], "-", 
                  RowBox[{"0.005606828849295578`", " ", 
                   SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"0.00042607668337445485`", " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "6"]}], "-", 
                  RowBox[{"0.0012782300501233647`", " ", 
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}], "+", 
                  RowBox[{"0.0012782300501233647`", " ", 
                   SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}], "-", 
                  RowBox[{"0.00042607668337445485`", " ", 
                   SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"g33", "[", "t", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.009767999966251828`"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"]}], "+", 
                    RowBox[{"0.019535999932503656`", " ", 
                    RowBox[{"g55", "[", "t", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"g66", "[", "t", "]"}]}], "-", 
                    RowBox[{"0.009767999966251828`", " ", 
                    SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"0.0004260766833744524`", " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "6"]}], "-", 
                  RowBox[{"0.001278230050123357`", " ", 
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}], "+", 
                  RowBox[{"0.001278230050123357`", " ", 
                   SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}], "-", 
                  RowBox[{"0.0004260766833744524`", " ", 
                   SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "3"]}], "+", 
                  RowBox[{
                   RowBox[{"g22", "[", "t", "]"}], " ", 
                   RowBox[{"g44", "[", "t", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.029602028041524196`"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"]}], "+", 
                    RowBox[{"0.05920405608304839`", " ", 
                    RowBox[{"g55", "[", "t", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"g66", "[", "t", "]"}]}], "-", 
                    RowBox[{"0.029602028041524196`", " ", 
                    SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"g22", "[", "t", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.016498765662238665`"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"]}], "+", 
                    RowBox[{"0.03299753132447733`", " ", 
                    RowBox[{"g55", "[", "t", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"g66", "[", "t", "]"}]}], "-", 
                    RowBox[{"0.016498765662238665`", " ", 
                    SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"g44", "[", "t", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "0.003319490992956372`"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "4"]}], "+", 
                    RowBox[{"0.006638981985912744`", " ", 
                    RowBox[{"g55", "[", "t", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"g56", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"g66", "[", "t", "]"}]}], "-", 
                    RowBox[{"0.003319490992956372`", " ", 
                    SuperscriptBox[
                    RowBox[{"g55", "[", "t", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"g66", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"g11", "[", "t", "]"}]}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                RowBox[{"1.`", " ", 
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}], "3"]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.015011225017759543`", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1.`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g55", "[", "t", "]"}]}], "+", 
               RowBox[{"0.5920442878104659`", " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g55", "[", "t", "]"}]}], "+", 
               RowBox[{"1.2223077848329154`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g56", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2.285342434574733`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
                  RowBox[{"1.7154066029348978`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"0.3735090802157871`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2.285342434574733`", "\[VeryThinSpace]", "+", 
                   RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
                   RowBox[{"1.7154066029348978`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}], "-", 
               RowBox[{"0.723660341956591`", " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g56", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2.3381612084290238`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
                  RowBox[{"1.715406602934896`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"0.22113391738709762`", " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2.3381612084290238`", "\[VeryThinSpace]", "+", 
                   RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
                   RowBox[{"1.715406602934896`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}]}], ")"}]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"g11", "[", "t", "]"}]}], " ", 
              RowBox[{"g22", "[", "t", "]"}], " ", 
              RowBox[{"g33", "[", "t", "]"}], " ", 
              RowBox[{"g44", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.06952843247809733`", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1.`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g55", "[", "t", "]"}]}], "-", 
               RowBox[{"0.39069102529030836`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g56", "[", "t", "]"}]}], "+", 
               RowBox[{"0.03815986931059808`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}], "+", 
               RowBox[{"1.`", " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g55", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"0.2734165717876843`", "\[VeryThinSpace]", "-", 
                   RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}], "+", 
               RowBox[{"1.`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g55", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"0.5462342976041772`", "\[VeryThinSpace]", "+", 
                   RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}], "-", 
               RowBox[{"0.3906910252903083`", " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g56", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "0.2734165717876843`"}], "+", 
                  RowBox[{"1.`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "0.5897805420798178`"}], "+", 
                  RowBox[{"1.`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
                  RowBox[{"2.493681989274367`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
                  RowBox[{"1.9187489989049396`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"0.03815986931059808`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1.011713436166243`", "\[VeryThinSpace]", "-", 
                   RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
                   RowBox[{"1.453697324592265`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
                   RowBox[{"1.1185388907925062`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}], "+", 
               RowBox[{"1.`", " ", 
                RowBox[{"g55", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "0.2734165717876843`"}], " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"0.5462342976041772`", "\[VeryThinSpace]", "+", 
                    RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"0.464650970282715`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                   RowBox[{"0.3575229672046515`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}], "-", 
               RowBox[{"0.3906910252903083`", " ", 
                RowBox[{"g11", "[", "t", "]"}], " ", 
                RowBox[{"g44", "[", "t", "]"}], " ", 
                RowBox[{"g56", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"0.5462342976041772`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.011713436166243`"}], "+", 
                  RowBox[{"1.`", " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
                  RowBox[{"1.453697324592265`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                  RowBox[{"1.1185388907925062`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"0.03815986931059808`", " ", 
                RowBox[{"g22", "[", "t", "]"}], " ", 
                RowBox[{"g33", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"0.5897805420798178`", "\[VeryThinSpace]", "-", 
                   RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
                   RowBox[{"2.493681989274367`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                   RowBox[{"1.9187489989049396`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                  ")"}], "2"]}], "-", 
               RowBox[{"0.3906910252903083`", " ", 
                RowBox[{"g56", "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "0.2734165717876843`"}], " ", 
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"0.5462342976041772`", "\[VeryThinSpace]", "+", 
                    RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"0.464650970282715`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                  RowBox[{"0.3575229672046515`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3.3221961829184625`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.5897805420798178`"}], "-", 
                    RowBox[{"4.987363978548734`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
                    RowBox[{"3.837497997809879`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"2.615324244570266`", " ", 
                   RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1.011713436166243`"}], "+", 
                    RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
                    RowBox[{"2.90739464918453`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                    RowBox[{"2.2370777815850125`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"0.40073679988515454`", " ", 
                   RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", 
                    "t", "]"}]}], "-", 
                  RowBox[{"0.4007367998851557`", " ", 
                   RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", 
                    "t", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"0.03815986931059808`", " ", 
                RowBox[{"g66", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3.3221961829184625`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.5897805420798178`"}], "-", 
                    RowBox[{"4.987363978548734`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
                    RowBox[{"3.837497997809879`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"2.615324244570266`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1.011713436166243`"}], "+", 
                    RowBox[{"1.`", " ", 
                    RowBox[{
                    RowBox[{"B2", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
                    RowBox[{"2.90739464918453`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
                    RowBox[{"2.2370777815850125`", " ", 
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"0.40073679988515454`", " ", 
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", 
                    "t", "]"}]}], "-", 
                   RowBox[{"0.4007367998851557`", " ", 
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", 
                    "t", "]"}]}]}], ")"}], "2"]}]}], ")"}]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"g11", "[", "t", "]"}]}], " ", 
              RowBox[{"g22", "[", "t", "]"}], " ", 
              RowBox[{"g33", "[", "t", "]"}], " ", 
              RowBox[{"g44", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]}], ")"}]}], "/.", "Rep0"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fields", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g11", "[", "t", "]"}], ",", 
       RowBox[{"g22", "[", "t", "]"}], ",", 
       RowBox[{"g33", "[", "t", "]"}], ",", 
       RowBox[{"g44", "[", "t", "]"}], ",", 
       RowBox[{"g55", "[", "t", "]"}], ",", 
       RowBox[{"g66", "[", "t", "]"}], ",", 
       RowBox[{"\[Phi]", "[", "t", "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"extremum", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"g11", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g22", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g33", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g44", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g55", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g66", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "t", "]"}], "->", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fieldsext", "=", 
     RowBox[{"fields", "/.", "extremum"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"g11", "[", "t", "]"}], "2"]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g22", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g33", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g11", "[", "t", "]"}]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g22", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"g22", "[", "t", "]"}], "2"]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             RowBox[{"g33", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g22", "[", "t", "]"}]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g33", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             RowBox[{"g33", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"g33", "[", "t", "]"}], "2"]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g33", "[", "t", "]"}]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             RowBox[{"g44", "[", "t", "]"}]}]], ",", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"g44", "[", "t", "]"}], "2"]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g44", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g44", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g44", "[", "t", "]"}]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g66", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g44", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SuperscriptBox[
              RowBox[{"g66", "[", "t", "]"}], "2"]}], 
            RowBox[{"8", " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              RowBox[{"g66", "[", "t", "]"}], " ", 
              SqrtBox[
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g11", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g22", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g33", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"g55", "[", "t", "]"}], " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
            RowBox[{"8", " ", 
             RowBox[{"g44", "[", "t", "]"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}]]}]], ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"g55", "[", "t", "]"}], " ", 
                RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], ",", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
             SuperscriptBox[
              RowBox[{"g55", "[", "t", "]"}], "2"]}], 
            RowBox[{"8", " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              RowBox[{"g55", "[", "t", "]"}], " ", 
              SqrtBox[
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g11", "[", "t", "]"}]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g22", "[", "t", "]"}]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g33", "[", "t", "]"}]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              SqrtBox[
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"g55", "[", "t", "]"}], " ", 
                   RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"g44", "[", "t", "]"}]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              RowBox[{"g66", "[", "t", "]"}], " ", 
              SqrtBox[
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
              RowBox[{"g55", "[", "t", "]"}], " ", 
              SqrtBox[
               FractionBox[
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"g55", "[", "t", "]"}], " ", 
                  RowBox[{"g66", "[", "t", "]"}]}]}]]]}], 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}]]}], ",", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
            SqrtBox[
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g56", "[", "t", "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"g55", "[", "t", "]"}], " ", 
                 RowBox[{"g66", "[", "t", "]"}]}]}]]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"g56", "[", "t", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"g55", "[", "t", "]"}], " ", 
               RowBox[{"g66", "[", "t", "]"}]}]}]]}]}], "}"}]}], "}"}], "/.", 
       "Rep0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InvG", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Inverse", "[", "G", "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"g33", "[", "t", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"g66", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DV", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Grad", "[", 
       RowBox[{"VGen", ",", "fields"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsilonV", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DV", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"InvG", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
           RowBox[{"DV", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "fields", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "fields", "]"}]}], "}"}]}], "]"}], "/", 
        RowBox[{"VGen", "^", "2"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.890389884300197*^9, 3.89038993576447*^9}, {
   3.8903900673002005`*^9, 3.8903900706469755`*^9}, {3.8903901070539017`*^9, 
   3.89039011699185*^9}, {3.891665599718709*^9, 3.891665616408308*^9}, 
   3.8916656725865726`*^9, {3.89166570857263*^9, 3.891665730929579*^9}, {
   3.8916657685352497`*^9, 3.8916657860328445`*^9}, {3.891665825664075*^9, 
   3.891665826176975*^9}, {3.8916683103379774`*^9, 3.891668324352624*^9}, {
   3.891668387902191*^9, 3.8916684224315166`*^9}, {3.8916684700613127`*^9, 
   3.8916685088749995`*^9}, {3.8916685701994057`*^9, 
   3.8916686019710903`*^9}, {3.8916687109881277`*^9, 3.891668725937781*^9}, {
   3.891668894431165*^9, 3.891668895161454*^9}, {3.89166893528119*^9, 
   3.8916689611608973`*^9}, {3.891668995970482*^9, 3.8916690240504723`*^9}, {
   3.8916693398183627`*^9, 3.8916693416080437`*^9}, 3.8916694623661275`*^9, {
   3.891669506476044*^9, 3.8916695160456924`*^9}, 3.8916695811803207`*^9, {
   3.8922808115511055`*^9, 3.892280829809835*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"716d8c4f-3b29-4d0f-ad88-56b148054c02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.891680492247901*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"1067cb79-6fda-479d-9b43-ea88f3c25e6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "Check"}], "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"DV", "/.", "extremum"}]}]], "Input",
 CellChangeTimes->{{3.891678645899933*^9, 3.891678649136846*^9}, {
  3.8922808493840923`*^9, 3.8922808587319155`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c4e92e58-db4e-49b7-a5c1-5d78ed4ce56c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "6.938893903907228`*^-18"}], ",", 
   RowBox[{"-", "1.9081958235744878`*^-17"}], ",", 
   RowBox[{"-", "6.938893903907228`*^-18"}], ",", "1.431146867680866`*^-17", 
   ",", 
   RowBox[{"-", "1.543841332065583`*^-17"}], ",", 
   RowBox[{"-", "1.157880999049188`*^-17"}], ",", 
   RowBox[{"-", "2.7755575615628914`*^-17"}]}], "}"}]], "Output",
 CellChangeTimes->{3.891678649763154*^9, 3.8916805321256924`*^9, 
  3.8916814754930077`*^9, 3.8922813814286075`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"5b0d415f-b712-49ed-abc2-b08d934592b6"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8916787511354923`*^9, 3.8916787697732105`*^9}, {
   3.8916788323504786`*^9, 3.8916788378419447`*^9}, 3.8916794634553356`*^9, 
   3.8916804963631344`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"079de6da-947a-43fa-a051-a0c370e9d493"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "Tachyon", " ", "direction"}], "**)"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DiagMatrix", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"InvG", "/.", "extremum"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Omatrix", "=", 
     RowBox[{"Orthogonalize", "[", 
      RowBox[{"Eigenvectors", "[", 
       RowBox[{"InvG", "/.", "extremum"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MassMatrix", "=", 
     RowBox[{
      RowBox[{"DiagMatrix", ".", "Omatrix", ".", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"VGen", ",", 
           RowBox[{"{", "fields", "}"}]}], "]"}], ",", 
         RowBox[{"{", "fields", "}"}]}], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"DiagMatrix", ".", "Omatrix"}], "]"}]}], "/.", "extremum"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eg", "=", 
     RowBox[{"Eigensystem", "[", "MassMatrix", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"eg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"eigenVec", "=", 
    RowBox[{
     RowBox[{"fields", ".", 
      RowBox[{"Transpose", "[", "Omatrix", "]"}], ".", "DiagMatrix", ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"eg", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8916788761238575`*^9, 3.8916788885197773`*^9}, 
   3.891679224918968*^9, {3.891679286165366*^9, 3.8916792864162416`*^9}, {
   3.891679344409561*^9, 3.8916793603989635`*^9}, {3.891679407095177*^9, 
   3.891679515488398*^9}, {3.8916795463858166`*^9, 3.8916795728380685`*^9}, {
   3.8916796518747215`*^9, 3.891679654758808*^9}, {3.8922808633918753`*^9, 
   3.892280871520939*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a3246d9a-ad2a-40f5-9895-ad53a5aebe96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2514843042772224`", ",", "0.0820574973294157`", ",", 
   "0.05023735375736065`", ",", "0.03968866626638226`", ",", 
   "0.016884175192271866`", ",", 
   RowBox[{"-", "0.010764270673980144`"}], ",", "0.006294987546704503`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8916788898491106`*^9, 3.891679533764379*^9, 
  3.891679587505725*^9, 3.891679656572219*^9, 3.8916805334587517`*^9, 
  3.891681476808211*^9, 3.8922813838110323`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1161e76f-d8a8-476b-8d96-49b2c306a5c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"0.6630649318992541`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "+", 
    RowBox[{"0.43888091986515415`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "+", 
    RowBox[{"0.6669260948395431`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "+", 
    RowBox[{"0.8911101068736439`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "+", 
    RowBox[{"1.2781342351812497`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.3288148717896237`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"1.1223010496534958`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"0.135707447149964`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"1.200889003271867`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"1.2609713385056667`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "+", 
    RowBox[{"0.07562511191616562`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "+", 
    RowBox[{"0.7548229477184646`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.6069458850402802`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "-", 
    RowBox[{"0.4993467467313147`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.4553323115253143`"}], " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "+", 
    RowBox[{"0.82170242098651`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.04841755061017636`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"1.3254522831220024`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "+", 
    RowBox[{"0.7109659330738597`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.9190619908384554`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "-", 
    RowBox[{"0.33584049836323443`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"1.4642550039118973`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "+", 
    RowBox[{"0.8261542984846781`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.9528004943484553`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"0.31469978892123385`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.2593202047426977`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "+", 
    RowBox[{"0.31394492329133133`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"0.279086758516379`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.4045547197054337`"}], " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.0683577223595601`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.20918198171730426`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"0.5453789790631746`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "+", 
    RowBox[{"0.8806843225839751`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "+", 
    RowBox[{"1.5685543479428374`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"0.48380181905825287`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.16399278410196536`"}], " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.053390712984803024`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.10597511394839348`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"0.21657718506555537`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.6695452126859482`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.3462634436493623`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"0.25758633743153486`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1.0000000000000007`"}], " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "+", 
    RowBox[{"1.0000000000000002`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.9999999999999984`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "+", 
    RowBox[{"0.999999999999999`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"7.206218595529067`*^-16", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"1.2010364325881778`*^-15", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "-", 
    RowBox[{"5.612872061092949`*^-16", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8916788898491106`*^9, 3.891679533764379*^9, 
  3.891679587505725*^9, 3.891679656572219*^9, 3.8916805334587517`*^9, 
  3.891681476808211*^9, 3.892281384067382*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"9dc71dae-38ea-4542-b50e-09d7afb9617d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "Check"}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Tachyon", "=", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.163992784101967`"}], ",", 
        RowBox[{"-", "0.05339071298480571`"}], ",", 
        RowBox[{"-", "0.1059751139483915`"}], ",", 
        RowBox[{"-", "0.21657718506555698`"}], ",", 
        RowBox[{"-", "0.6695452126859562`"}], ",", 
        RowBox[{"-", "0.3462634436493606`"}], ",", "0.25758633743153053`"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"InvG", ".", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"VGen", ",", 
              RowBox[{"{", "fields", "}"}]}], "]"}], ",", 
            RowBox[{"{", "fields", "}"}]}], "]"}]}], ")"}], "/.", 
        "extremum"}], ")"}], ".", 
      RowBox[{"Transpose", "[", "Tachyon", "]"}]}], "/", 
     RowBox[{"-", "0.010764270673980144`"}]}], "-", "Tachyon"}]}]}]], "Input",
 CellChangeTimes->{{3.8916797398697762`*^9, 3.891679781630413*^9}, {
  3.8916798936702337`*^9, 3.8916798969091177`*^9}, {3.8916799626379857`*^9, 
  3.8916800043245792`*^9}, {3.8922809411322093`*^9, 3.8922809767787657`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"8937a331-baae-4ee4-ac37-b4203a5c2f12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "6.478151348687788`*^-14"}], ",", 
   RowBox[{"-", "3.4812430715902565`*^-14"}], ",", 
   RowBox[{"-", "4.157785227221211`*^-14"}], ",", 
   RowBox[{"-", "7.413514246934483`*^-14"}], ",", 
   RowBox[{"-", "1.3788969965844444`*^-13"}], ",", "4.118927421359331`*^-14", 
   ",", 
   RowBox[{"-", "9.797718192317006`*^-14"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8916799003857107`*^9, {3.89167998839524*^9, 3.8916800050604916`*^9}, 
   3.8916805338672557`*^9, 3.891681477167714*^9, 3.89228138436765*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"892c37f6-fde5-4a11-bb69-d9be26169d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tacrep", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{
      RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"Tacrep", ",", " ", 
      RowBox[{
       RowBox[{"fields", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"fieldsext", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Tachyon", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "*", 
         RowBox[{"(", "y", ")"}]}]}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "Tacrep", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VVV", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"VGen", "/.", "Tacrep"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"VVV", ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "1.5"}], ",", " ", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8916801492643642`*^9, 3.8916801523609943`*^9}, {
   3.891680212299284*^9, 3.8916803198200493`*^9}, {3.8916803998790536`*^9, 
   3.8916804052844505`*^9}, 3.8922809374711623`*^9, {3.8922809867082424`*^9, 
   3.8922810034136925`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1e127a57-bb95-4846-8c78-d685c55db940"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"0.163992784101967`", " ", "y"}]}]}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"0.05339071298480571`", " ", "y"}]}]}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"0.1059751139483915`", " ", "y"}]}]}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"0.21657718506555698`", " ", "y"}]}]}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"0.6695452126859562`", " ", "y"}]}]}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"0.3462634436493606`", " ", "y"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "0.25758633743153053`"}], " ", "y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.891680297001852*^9, 3.891680332855042*^9, {3.891680401361561*^9, 
   3.891680406114851*^9}, 3.8916805338828783`*^9, 3.8916814771833744`*^9, 
   3.89228138439715*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"4fb29671-b319-4cde-8bcd-a8f792512db3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlHc41t8bxz1m6FvxSJSiMjK/IZJwfxJF9krWYz8fGvJNRiIyMtOQ7LKK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       "]], 
      LineBox[{{-1.2234907998136548`, 
       0.0051211123253812815`}, {-1.2219876862429087`, 
       0.003457303215081127}, {-1.2179516886757054`, -0.0007321372651215284}, \
{-1.2159336898921036`, -0.002694914139591176}, {-1.2156038041923483`, \
-0.003002124835970661}}]},
     Annotation[#, "Charting`Private`Tag$3638#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 5}, {-0.003002124835970661, 0.0051211123253812815`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.891680297001852*^9, 3.891680332855042*^9, {3.891680401361561*^9, 
   3.891680406114851*^9}, 3.8916805338828783`*^9, 3.8916814771833744`*^9, 
   3.8922813848623667`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"bff4bfd8-dcca-4026-84af-f4c6224dc157"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8916814211157227`*^9, 3.8916814476499143`*^9}, {
  3.892281052831403*^9, 3.8922810613283825`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d92d97ad-f802-4997-8bbc-78f466663296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", "Obtention", " ", "of", " ", "list", " ", "of", " ", "trajectory", 
    " ", "points", " ", "by", " ", "minimizing", " ", "potential", " ", 
    "step", " ", "by", " ", 
    RowBox[{"step", ".", " ", "Storing"}], " ", "related", " ", "quantities", 
    " ", "at", " ", "each", " ", 
    RowBox[{"step", ".", " ", "Point"}], " ", "0", " ", "is", " ", "the", " ",
     "potential", " ", 
    RowBox[{"extremum", "."}]}], "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "Main", " ", "quantities", " ", 
     RowBox[{"defined", ":", " ", "\[IndentingNewLine]", 
      RowBox[{"PointV", "[", "i", "]"}], ":", " ", 
      RowBox[{
      "values", " ", "of", " ", "the", " ", "fields", " ", "at", " ", "the", 
       " ", "point", " ", "i", "\[IndentingNewLine]", 
       RowBox[{"PointsVreplist", ":", " ", 
        RowBox[{
        "replacement", " ", "rule", " ", "of", " ", "the", " ", "fields", " ",
          "at", " ", "point", " ", "i", "\[IndentingNewLine]", 
         RowBox[{"PotV", "[", "i", "]"}]}], ":", " ", 
        RowBox[{
        "value", " ", "of", " ", "potential", " ", "at", " ", "point", " ", 
         "i", " ", "\[IndentingNewLine]", 
         RowBox[{"Vect", "[", "i", "]"}]}], ":", " ", 
        RowBox[{
         RowBox[{
         "vector", " ", "between", " ", "point", " ", "i", " ", "and", " ", 
          "point", " ", "i"}], "-", 
         RowBox[{"1", " ", 
          RowBox[{"(", 
           RowBox[{"except", " ", "for", " ", 
            RowBox[{"Vect", "[", "0", "]"}], " ", "which", " ", "is", " ", 
            "the", " ", "tachyonic", " ", "direction"}], ")"}]}]}]}]}]}]}], 
    ",", " ", 
    RowBox[{"normalized", " ", "to", " ", "NormVec"}]}], "**)"}]}]], "Input",
 CellChangeTimes->{{3.883643802682429*^9, 3.8836438047896976`*^9}, {
   3.8836524260364294`*^9, 3.8836524267229424`*^9}, {3.8837512909095135`*^9, 
   3.8837513283945427`*^9}, {3.8838188053684273`*^9, 3.883818814677131*^9}, {
   3.884146438012597*^9, 3.8841464836990995`*^9}, {3.8842383100668144`*^9, 
   3.884238366294513*^9}, {3.8842384920168886`*^9, 3.8842384940702925`*^9}, {
   3.8842614318579082`*^9, 3.8842615072336206`*^9}, {3.884261545079919*^9, 
   3.8842616557819004`*^9}, {3.8842645268550215`*^9, 
   3.8842645427858734`*^9}, {3.884341991129011*^9, 3.8843421135165234`*^9}, {
   3.8843423187384415`*^9, 3.884342347115889*^9}, {3.8843424048591785`*^9, 
   3.8843424406770086`*^9}, 3.884342474944458*^9, {3.884342635304955*^9, 
   3.8843427136059327`*^9}, {3.884343010328719*^9, 3.88434301156012*^9}, {
   3.8843430524238653`*^9, 3.884343054115748*^9}, {3.884348421856321*^9, 
   3.884348425804973*^9}, 3.892281166639636*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"a3431ecf-f664-4b34-8a0b-3ff25584033c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.884348430338277*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"d62d33f8-1f68-4dd5-b5ee-56d52bff33ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Nsteps", "=", "30"}], ";", 
   RowBox[{"NormVec", "=", 
    RowBox[{"1", "/", "10"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VGensol", "=", 
   RowBox[{"VGen", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Step 0\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PotV", "[", "0", "]"}], "=", 
  RowBox[{
  "VGensol", "/.", 
   "extremum"}]}], "\[IndentingNewLine]", "extremum", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsVreplist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PointV", "[", "0", "]"}], "=", "fieldsext"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vect", "[", "0", "]"}], "=", "Tachyon"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vect", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"NormVec", "/", 
     RowBox[{"Norm", "[", 
      RowBox[{"Vect", "[", "0", "]"}], "]"}]}], " ", "*", " ", 
    RowBox[{"Vect", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FakePointV", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"PointV", "[", "0", "]"}], "+", " ", 
    RowBox[{"Vect", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{"Nsteps", "+", "1"}]}], " ", ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"domain", "=", 
      RowBox[{"Ball", "[", 
       RowBox[{
        RowBox[{"FakePointV", "[", "i", "]"}], ",", 
        RowBox[{"1.3", "*", "NormVec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MinV", "[", "i", "]"}], "=", 
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"VGensol", ",", " ", 
          RowBox[{"fields", " ", "\[Element]", "domain"}]}], " ", "}"}], ",", 
        "fields", ",", " ", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<RandomSearch\>\"", ",", 
           RowBox[{"Method", "->", "\"\<InteriorPoint\>\""}], ",", 
           RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PotV", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"MinV", "[", "i", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Step \>\"", ",", " ", "i"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"PotV", "[", "i", "]"}], "]"}], ";", 
     RowBox[{"Print", "[", " ", 
      RowBox[{
       RowBox[{"MinV", "[", "i", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"PointsVreplist", ",", 
       RowBox[{
        RowBox[{"MinV", "[", "i", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PointV", "[", "i", "]"}], "=", 
      RowBox[{"fields", "/.", 
       RowBox[{
        RowBox[{"MinV", "[", "i", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Vect", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"PointV", "[", "i", "]"}], "-", 
       RowBox[{"PointV", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Vect", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"NormVec", "/", 
        RowBox[{"Norm", "[", 
         RowBox[{"Vect", "[", "i", "]"}], "]"}]}], " ", "*", " ", 
       RowBox[{"Vect", "[", "i", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FakePointV", "[", 
       RowBox[{"i", "+", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"PointV", "[", "i", "]"}], "+", " ", 
       RowBox[{"Vect", "[", "i", "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8836438076324806`*^9, 3.8836438081700172`*^9}, {
   3.8836439073862333`*^9, 3.8836440455481567`*^9}, {3.883644095594949*^9, 
   3.883644146676734*^9}, {3.8836443155269465`*^9, 3.8836443964056306`*^9}, {
   3.883644427225224*^9, 3.883644450462718*^9}, {3.883644481479648*^9, 
   3.883644492082799*^9}, {3.883644623135023*^9, 3.883644640721239*^9}, {
   3.8836450001766233`*^9, 3.8836450524802933`*^9}, {3.8836451184493127`*^9, 
   3.88364515157436*^9}, {3.883645213768796*^9, 3.88364533696494*^9}, {
   3.8836453786600657`*^9, 3.8836455507930007`*^9}, {3.8836470041826735`*^9, 
   3.8836470055449038`*^9}, {3.883648432248076*^9, 3.8836484540307035`*^9}, {
   3.883648569320689*^9, 3.8836485888087482`*^9}, {3.8836486202585883`*^9, 
   3.883648680366373*^9}, {3.883648734746496*^9, 3.8836487376960306`*^9}, {
   3.883648954558305*^9, 3.8836489799019156`*^9}, {3.883649203432194*^9, 
   3.883649209620098*^9}, 3.883649952857669*^9, {3.8836500191494045`*^9, 
   3.883650051809107*^9}, {3.8836500923454723`*^9, 3.883650208168346*^9}, {
   3.8836502580069437`*^9, 3.883650265571776*^9}, {3.8836503019273057`*^9, 
   3.8836503527690043`*^9}, {3.883650406165138*^9, 3.883650406922591*^9}, {
   3.8836506904430237`*^9, 3.883650783135127*^9}, {3.883650829664911*^9, 
   3.8836508591920357`*^9}, {3.883650890476968*^9, 3.883650906426445*^9}, {
   3.8836509583662395`*^9, 3.883650965702666*^9}, {3.883651367727526*^9, 
   3.88365136838101*^9}, {3.883651425790846*^9, 3.88365147365114*^9}, {
   3.883651506755103*^9, 3.883651511264003*^9}, {3.88365156698248*^9, 
   3.8836515710072155`*^9}, {3.8836516020371103`*^9, 3.883651604959578*^9}, 
   3.883651778525094*^9, {3.8836520125222845`*^9, 3.883652089449069*^9}, {
   3.883652163860177*^9, 3.883652166245158*^9}, {3.8836523754228134`*^9, 
   3.883652378884465*^9}, {3.883652417833558*^9, 3.883652422528793*^9}, {
   3.8836525297917957`*^9, 3.8836526169518995`*^9}, {3.88365286448835*^9, 
   3.883652864988521*^9}, {3.883653277343527*^9, 3.8836532906779547`*^9}, {
   3.88365333685484*^9, 3.883653374469035*^9}, {3.8836534265602245`*^9, 
   3.883653433261161*^9}, 3.8836534711438384`*^9, {3.883654084801841*^9, 
   3.883654086573722*^9}, 3.883654162628399*^9, {3.8836541994893785`*^9, 
   3.883654209696862*^9}, 3.883654244743931*^9, {3.8836542806510625`*^9, 
   3.883654281151898*^9}, {3.8836543253856673`*^9, 3.883654329243365*^9}, {
   3.8837429965178537`*^9, 3.8837430029609118`*^9}, {3.8837512307682657`*^9, 
   3.8837512331302185`*^9}, {3.8837512775247154`*^9, 3.8837512790165477`*^9}, 
   3.8838188180389442`*^9, {3.8841437335313873`*^9, 3.884143738731567*^9}, {
   3.8841438896918535`*^9, 3.8841438901826277`*^9}, {3.8841439638184423`*^9, 
   3.8841439895910983`*^9}, {3.884145196216587*^9, 3.8841452802703876`*^9}, {
   3.8841463766468964`*^9, 3.8841463861440177`*^9}, 3.8841704075881195`*^9, {
   3.8841821805938787`*^9, 3.8841821827214594`*^9}, {3.884183258545096*^9, 
   3.8841832589308014`*^9}, {3.8841833775977225`*^9, 3.884183377989752*^9}, 
   3.8841841251336713`*^9, {3.884238368681184*^9, 3.884238389199457*^9}, {
   3.8842384775928707`*^9, 3.8842384781150856`*^9}, {3.884242495886424*^9, 
   3.8842424969404*^9}, {3.8842614118102994`*^9, 3.884261412051693*^9}, {
   3.884261672711512*^9, 3.8842616773032303`*^9}, {3.884342199650015*^9, 
   3.88434226426438*^9}, {3.8903902465251527`*^9, 3.890390249606642*^9}, 
   3.8903902960439014`*^9, {3.8903928584292464`*^9, 3.890392858646294*^9}, {
   3.891669173379377*^9, 3.8916691795793324`*^9}, {3.891680432670399*^9, 
   3.891680433736348*^9}, {3.8916805029368153`*^9, 3.8916805034999857`*^9}, {
   3.8916811553384013`*^9, 3.8916811557452188`*^9}, {3.8922811763443136`*^9, 
   3.89228117688922*^9}, {3.8922812330239973`*^9, 3.892281233368774*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"100030a4-2896-440a-9baf-23150cc0c4d7"],

Cell[BoxData["\<\"Step 0\"\>"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281384939407*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"c11ce3d8-3ca0-4d25-9cf1-66dee3a60b0d"],

Cell[BoxData["0.0029344554316649988`"], "Output",
 CellChangeTimes->{3.8841821890130806`*^9, 3.8841832871695423`*^9, 
  3.8841834884554157`*^9, 3.884184171753504*^9, 3.8842385506268363`*^9, 
  3.884242575535348*^9, 3.8842617434156837`*^9, 3.884322460144372*^9, 
  3.884347680489554*^9, 3.8858734407713523`*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338094139*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8916693821277494`*^9, 3.891669584244664*^9, 3.891680534244177*^9, 
  3.8916814775564384`*^9, 3.892281384972443*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"79847ac8-a6cd-4fcd-8fa3-44ba8f778811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8841821890130806`*^9, 3.8841832871695423`*^9, 
  3.8841834884554157`*^9, 3.884184171753504*^9, 3.8842385506268363`*^9, 
  3.884242575535348*^9, 3.8842617434156837`*^9, 3.884322460144372*^9, 
  3.884347680489554*^9, 3.8858734407713523`*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338094139*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.8916693821277494`*^9, 3.891669584244664*^9, 3.891680534244177*^9, 
  3.8916814775564384`*^9, 3.892281384976482*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"8783f905-5652-4e79-9287-9dfd4559d179"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1.0192943304185176`\\\"}], \\\"+\\\", RowBox[{\\\"g11\\\", \\\"[\\\", \
\\\"t\\\", \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"19\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"2\\\"], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1.0407391174569636`\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"0.030305942623728585`\\\
\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"\[Phi]\\\", \\\"[\\\", \
\\\"t\\\", \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"]}], \\\"\[LessEqual]\\\", \\\
\"0\\\"}], \\\"}\\\"}]\\). The initial region specified may not contain any \
feasible points. Changing the initial region or specifying explicit initial \
points may provide a better solution.\"", 2, 41, 1, 27405769771595533351, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.891669381927706*^9, 3.8916695846046405`*^9, 3.8916805344316483`*^9, 
  3.891681477730007*^9, 3.892281385263293*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"dcc677f6-1606-48e1-a893-f7578fb4c8d9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Step ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281402970028*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"8d556db7-cc2f-4cc8-9bea-ba2dde15f2e9"],

Cell[BoxData["0.002616540153826274`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814029799857`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"23549e02-17a7-41b8-bf70-899ba35249db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.0580006175223229`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.0297454859316078`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.043531234851017`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.0714363401646572`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.151442207842708`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.0610826796590196`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.10828031485444875`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281402984988*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"6fb07bcd-26f8-4937-bc8d-fbeda15060ad"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1.0840338380823091`\\\"}], \\\"+\\\", RowBox[{\\\"g11\\\", \\\"[\\\", \
\\\"t\\\", \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"19\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"2\\\"], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1.0884992648591036`\\\"}], \\\"+\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.1568812684188779`\\\", \\\"\[VeryThinSpace]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[Phi]\\\", \\\"[\\\", \\\"t\\\", \\\"]\\\"}]}], \\\")\
\\\"}], \\\"2\\\"]}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\). The \
initial region specified may not contain any feasible points. Changing the \
initial region or specifying explicit initial points may provide a better \
solution.\"", 2, 41, 2, 27405769771595533351, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.891669381927706*^9, 3.8916695846046405`*^9, 3.8916805344316483`*^9, 
  3.891681477730007*^9, 3.892281403175069*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"c9ffe5ed-844d-4dad-aab3-8542861018a9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Step ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281415710519*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"38a13f09-1563-45fe-b0df-0ccdd233a086"],

Cell[BoxData["0.0020368779577148`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814157126017`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"077d5d6a-bb30-4864-8bc0-f76c1f4effc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.1231667576802857`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.066866391607404`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.0948152080747542`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.1499420654763637`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.2918708386290658`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.107104599962957`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.23461894754809565`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814157126017`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"0f5c11f4-47bb-4f5a-9739-926f027c6bec"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.016900000000000002`\\\"}], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1.151684436197892`\\\"}], \\\"+\\\", RowBox[{\\\"g11\\\", \\\"[\\\", \
\\\"t\\\", \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"19\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"2\\\"], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1.1272444812695561`\\\"}], \\\"+\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"0.28990662459599137`\\\", \\\"\[VeryThinSpace]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[Phi]\\\", \\\"[\\\", \\\"t\\\", \\\"]\\\"}]}], \\\")\
\\\"}], \\\"2\\\"]}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\). The \
initial region specified may not contain any feasible points. Changing the \
initial region or specifying explicit initial points may provide a better \
solution.\"", 2, 41, 3, 27405769771595533351, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.891669381927706*^9, 3.8916695846046405`*^9, 3.8916805344316483`*^9, 
  3.891681477730007*^9, 3.8922814159203153`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"7c5f4d0f-b8bd-4465-972f-867dde229ff0"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"incst\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 41, 4, 27405769771595533351, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8841821894084945`*^9, 3.8841832874975557`*^9, 
  3.8841834890245795`*^9, 3.8841841720921593`*^9, 3.8842385509752254`*^9, 
  3.884242575857989*^9, 3.884261743761551*^9, 3.8843224612324805`*^9, 
  3.884347680875823*^9, 3.885873441083863*^9, 3.885877245360983*^9, 
  3.8871257375999017`*^9, 3.887137260780053*^9, 3.8878900664515233`*^9, 
  3.890390338158328*^9, 3.8903926325745134`*^9, 3.890392870656322*^9, 
  3.891669381927706*^9, 3.8916695846046405`*^9, 3.8916805344316483`*^9, 
  3.891681477730007*^9, 3.8922814159254375`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"2de7afcc-8fc9-45b4-821b-282c2f340e23"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Step ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814277273703`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"5f99a323-0044-4512-9ea2-4bdc7f152192"],

Cell[BoxData["0.0014891113817066494`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814277273703`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"e9fa836b-9a80-45ee-9fc2-a441f96dd47e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.1901991490821817`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.1074887179577797`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.1493525893822854`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.229677188941142`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.4229780757460808`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.145696906259134`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.37078203696104545`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814277353883`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"bd535638-5d19-4806-87ae-2ccb26dd675f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Step ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814397360306`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"facadf6b-642b-47e6-bce8-2100f5878aed"],

Cell[BoxData["0.0010507066841717954`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281439744094*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"c649ed31-c945-4fa0-9efb-95919a876d1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.2566738808632318`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.1500358224882254`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.2051405852595338`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.3079452435302363`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.5458509747794664`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.1814807479916138`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.5154683125696089`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281439746276*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"04540343-b3bd-4254-b20b-28b6c0223a52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Step ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.89228145033912*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"2842664d-98c3-4ddd-827d-63e5274b6063"],

Cell[BoxData["0.0007234759459726188`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.89228145033912*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"ccad2308-7430-49bb-962f-a095121c6fea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.3212479903607046`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.1935713460956774`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.2609629234898776`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.3832742261886013`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.6607432642304025`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.2168198052433792`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.6686985654040275`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281450347227*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"6152d18c-39ef-413d-8a44-20072a34aba2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Step ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281460324725*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"ba1cc89a-2bdb-40ff-b2fc-55ea2928c4b9"],

Cell[BoxData["0.0004884791836619624`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281460324725*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"35823e00-07d3-4a4e-ae77-49ea4e7490a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.3831739351268806`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.2373746315562923`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.3159665214770873`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.4548980432841436`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.7677922938274266`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.2527786581392575`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.8303157625876002`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281460324725*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"253f99d3-b168-4c59-972f-a9d5a62e6157"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Step ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281470494732*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"de503fa4-cf34-4a2a-b766-3407cfe92cc1"],

Cell[BoxData["0.0003242087007868222`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814705028315`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"37b0db54-e170-4f09-97b7-d358120d1e68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.4420869579983135`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.280868516150838`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.369553531134846`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.522501571367982`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.8672774346053587`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.2897085948475524`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "0.9997890702579865`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814705028315`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"ed1e4cbc-7486-47f5-bd7c-a07ccea43dad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Step ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281480667404*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"41e767c1-6355-49ed-b5ab-1915a3b53920"],

Cell[BoxData["0.00021190280922385023`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281480675436*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"1b4ab135-8e0f-4fa0-b32e-a46acde6e753"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.4979113540535836`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.3236263778465112`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.4213588910198602`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.5861033927084778`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.9597219976394058`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.3275753962432277`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "1.1762748587761402`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281480675436*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"3c851e35-ebe5-447b-8cf1-7a1ae5cc2060"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Step ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814921362963`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"468ead06-1ea1-4024-927e-d8f78c09be1a"],

Cell[BoxData["0.00013662638518084963`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814921444397`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"1310a90d-b9fd-4ffe-8cbc-d716fd6cf149"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.5507729668106098`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.3653739322221787`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.4712182323760912`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.6459454596673808`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.0458406849699196`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.3661629781250333`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "1.3587846303504547`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922814921444397`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"e2311740-8fd8-4055-9ea3-c66bbef1cc70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Step ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815053449016`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"0a70077f-8e2f-46d8-b2d0-8b5e78d483a1"],

Cell[BoxData["0.00008705749339232506`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281505353583*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"556c15d8-60a0-4a3e-b405-800768c616b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.6009064057056748`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.4059629318787108`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.519111377438629`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.7023802892474404`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.1264182506162994`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.4051967042592766`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "1.5463532118434908`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281505353583*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"c466dd2e-17b5-477a-80d9-b7a99e5eef0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["Step ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815194579873`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"2d3aef26-6631-4987-b713-b96d3446efd9"],

Cell[BoxData["0.00005492200486212718`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281519460536*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"9636ce48-a4c1-46a5-8d3c-528da487c47f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.6485946845914636`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.4453413840433151`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.5651109042645703`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.7557989692025202`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.2022305149514088`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.4444107803658408`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "1.7381183128643838`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815194656367`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"008e8a1a-c0de-4752-be77-cd0a42285e81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Step ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815331009407`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"2b857bb2-aecd-472d-a17d-e8b1484d7eff"],

Cell[BoxData["0.00003436481328638284`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815331009407`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"724809af-2560-4525-821c-beac7eb57784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.694124259675054`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.4835175756216041`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.6093363458523973`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.8065847633632788`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.2739829170452968`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.4835796484514014`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "1.9333553996969859`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281533109149*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"6478d72a-4a72-43d8-ba86-aab3f9c56b9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Step ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281547476709*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"a6d5d3b9-9737-4157-976e-1e884306929b"],

Cell[BoxData["0.00002135987635346817`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281547476709*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"61ad3968-5c03-4fb8-95f2-c0091f1837e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.7377588037453517`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.5205361187347324`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.6519324251426641`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.8550832584854988`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.342294580578156`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.5225159784012285`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "2.131474541202663`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281547476709*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"fc2e8c97-0117-4a67-b2d7-51385109c049"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["Step ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281563011609*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"4fe6184a-0797-4db7-a60e-f143becb0366"],

Cell[BoxData["0.000013207030762563635`"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281563026705*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"06f3f690-1462-4be5-9431-2579186e1b52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.779736202902259`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.5564556017949904`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.6930407884096557`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.9015973124081746`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.4076877156314214`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.5610902621030764`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "2.3320016069709735`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281563029786*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"a6402dd3-a95c-45dc-988c-e788261597c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["Step ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815794031053`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"04a12488-ad50-45ce-b6f2-854b0e34a806"],

Cell[BoxData["8.132969494688724`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815794031053`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"20b81fbf-4dcb-4f6d-afb7-f46a73bacd56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.8202582038506463`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.591348088351904`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.7327922663679154`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.94637734478778`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.4705815152922748`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.599197993800427`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "2.53456734550831`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922815794111323`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"c6ad81f7-0b60-43bc-bf13-d78cb524e962"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["Step ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281596152212*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"04b35d20-12d4-4505-bd46-4d35216bd10b"],

Cell[BoxData["4.992999057458947`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281596154212*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"fe61978c-f3b4-4429-99c1-22b70483a5d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.8594890957695978`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.6252776694744635`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.7713194860479524`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1.9896474803950506`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.5313322014551063`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.6367721157070267`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "2.7388701377295983`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281596154212*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"963e3de4-a05b-4a99-bdf0-6f68d60d637a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Step ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.89228161313774*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"ba586aba-559e-47fe-9908-854fcc627a29"],

Cell[BoxData["3.0584219656117083`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.89228161313774*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"95e06ec8-b873-42e8-82b7-1ffcffb5ab7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.8975575737190313`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.6582964488043037`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.8086943276073657`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.031545802380439`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.590197480277206`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.673744532541357`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "2.944702984403385`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816131533933`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"69206996-e46c-4119-9bc9-a98e1c0b70c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Step ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816289010725`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"e9eb07bf-7450-4a6c-a4ce-e4b49c59b859"],

Cell[BoxData["1.8704408122903836`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816289092736`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"d6a72ba9-24df-40e1-a055-4432ca6f147e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.9346682566465179`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.6905366155829844`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.8450941052497585`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.072316701320454`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.6475494837945455`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.710156477309948`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "3.1517658447157872`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816289092736`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"a7c251fb-b63f-4118-b2f9-2ca1abc6794d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["Step ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281649407055*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"1c554855-15fe-432c-9015-bdcde55ffab5"],

Cell[BoxData["1.1427140287802376`*^-6"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816494151278`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"9f24d3c7-3c5d-4dc6-8d11-b502a157f3fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.9708947433131097`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.7220313192208312`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.8805799697593195`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.11205621641308`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.703536922673262`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.7459742218602692`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "3.35993550934218`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816494151278`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"8d24c864-aad8-4199-89e3-ebba6c7d49ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Step ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.89228167349617*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"30f929cc-dd3f-47d1-bcbf-790d47d3f291"],

Cell[BoxData["6.976909098995195`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816735118647`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"769e32a5-7a92-4b20-8753-a0f8765993a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.0063098864797344`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.7528213815731062`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.9152152256160107`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.150855456640962`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.7582980732597324`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.7811858887517158`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "3.5691000062100215`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816735118647`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"f2aebe70-5426-4f5e-9fce-315de09cf8c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["Step ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281691479337*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"74d08ecb-76b7-4363-ae97-cffe1b659f0d"],

Cell[BoxData["4.259836890455432`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816914875946`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"4230b90d-ddcc-4dea-b8d5-7bb314320e58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.0390034703093702`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.781264600809992`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.947156903049575`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.186612649738334`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.8086384590240776`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.813830234999584`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "3.781404345260049`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922816914875946`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"049a7086-a9a5-4eec-b541-854a43cde85b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Step ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817071217365`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"c314aa3d-8a92-48f5-8e40-f142d7d60133"],

Cell[BoxData["2.601535345871699`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817071217365`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"5014bca7-d0cf-4dee-af81-2ef036bdfd86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.0692256325324263`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.807249672855839`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1.9766108531195634`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.2195067273454923`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.854827642639632`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.844092678742041`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "3.99650550168452`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817071217365`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"0f9d58af-fe5a-47bf-80f6-2308d7922bc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Step ", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817225582676`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"9dac786b-d73a-448e-8803-1b5cd4a82448"],

Cell[BoxData["1.589076275890456`*^-7"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281722573904*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"01b41095-1b35-42ae-88f2-dbb5ac1f6730"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.098859919168489`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.832901208035556`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.0026711490217926`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.2488294825412636`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.900354957982955`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.873928412892025`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "4.212933494588161`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281722573904*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"795c3468-0453-49cf-97d5-91289ed5089a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["Step ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281740015627*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"e9f9f86b-5e96-42ca-81cc-df601371a449"],

Cell[BoxData["9.702072585947545`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817400161257`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"a6aa5c5a-391a-4518-89be-d01a5f3e2779"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.130079995412073`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.8599303259471396`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.0318477602947613`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.28165410098515`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.9486772503852965`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.9053386491422162`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "4.427205653671074`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281740027814*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"3edebcd4-fac1-4130-a376-c1c091061149"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["Step ", 25],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817519298334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"b06453a2-7a26-4667-98c4-0801b1a79232"],

Cell[BoxData["6.181367548579674`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281751941137*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"da4d88c0-1cd4-4edb-b1ca-6bb82e4f7fee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.160017644739081`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.8169067828190744`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.0603794377582934`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.3131628314393513`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "2.9947622082305516`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.9352869843948697`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "4.630803568913761`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281751941137*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"9c0a8240-d620-4b17-b072-43159266a963"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "26"}],
  SequenceForm["Step ", 26],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281763199361*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"9229f244-6e40-48f5-b497-e3134c1c98fc"],

Cell[BoxData["4.0328491787249716`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817632046328`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"138124cf-2281-4403-85a9-cf83fde374ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.188333194354756`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.7346224514055062`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.087440670911559`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.3421776878323737`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "3.03798263225695`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.9637873868552846`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "4.830386583754927`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281763214789*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"99255d01-b0d4-4ba2-ad06-9f9b2a620a17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Step ", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281774705649*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"bf95c40d-2155-4ba0-bb0b-c32e224d9053"],

Cell[BoxData["2.739295187106153`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281774716067*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"d37d2fb0-a8a1-415d-9e54-46c29a834a94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.2148106021816982`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.622391530366316`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.1118570868812663`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.3682557227145318`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "3.0772267903669364`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1.9896377377460779`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "5.0182119408523915`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281774716067*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"9e38acd2-32c0-4ffb-bfd2-1807d9d64396"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Step ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281785656556*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"ccae9b5c-a5b9-42c9-ab6c-580764f7a806"],

Cell[BoxData["1.84330445051246`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281785656556*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"f0dc316e-29ad-4b14-8541-676dd9601a1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.2422167244628253`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.516631998384148`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.1371816579346823`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.3949610000358703`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "3.117758406548079`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "2.016403880556135`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "5.211076265976672`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922817856646743`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"564584b4-0a5e-4b2a-ac6d-420d1f644471"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "29"}],
  SequenceForm["Step ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281793320255*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"46ca8618-0387-487c-88df-5f20933f7093"],

Cell[BoxData["1.3272297434292609`*^-8"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281793320255*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"a809e4b0-b12d-4aac-93dd-8b794307d542"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.2643561464203654`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.4846727395892738`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.0513771498064006`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.4166842845878658`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "3.150159010900009`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "2.0383489374576667`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "5.3774205199891565`"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.892281793330944*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"5442996e-1e83-4332-a6f3-53f63e7e4e93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["Step ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922818015639935`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"62120bf6-33b1-4a1d-b422-63a8c61cbb9f"],

Cell[BoxData["8.490961024154682`*^-9"], "Print",
 CellChangeTimes->{3.8841822369355774`*^9, 3.8841833312418084`*^9, 
  3.884183554053708*^9, 3.8841842287816887`*^9, 3.884238588202532*^9, 
  3.8842426133404903`*^9, 3.884261781727003*^9, 3.8843225628357077`*^9, 
  3.8843476804737716`*^9, 3.885873440724206*^9, 3.8858772447391486`*^9, 
  3.887125737223843*^9, 3.887137260435007*^9, 3.887890066078287*^9, 
  3.890390338078268*^9, 3.8903926324845943`*^9, 3.8903928705720973`*^9, 
  3.891669381887478*^9, 3.891669584244664*^9, 3.8916805342285647`*^9, 
  3.8916814775544443`*^9, 3.8922818015639935`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[31]:=",ExpressionUUID->"ea208870-f205-4efc-b482-498f11d0c76d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "2.292732641081018`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1.4913168336179878`"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "2.025801042016915`"}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "2.444925701505915`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "3.192694974049024`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "2.066664816878971`"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "5.582507222358476`"}]}]}], "}"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.8841822369355774`*^9, 3.8841833312418084`*^9, 3.884183554053708*^9, 
   3.8841842287816887`*^9, 3.884238588202532*^9, 3.8842426133404903`*^9, 
   3.884261781727003*^9, 3.8843225628357077`*^9, 3.8843476804737716`*^9, 
   3.885873440724206*^9, 3.8858772447391486`*^9, 3.887125737223843*^9, 
   3.887137260435007*^9, 3.887890066078287*^9, 3.890390338078268*^9, 
   3.8903926324845943`*^9, 3.8903928705720973`*^9, 3.891669381887478*^9, 
   3.891669584244664*^9, 3.8916805342285647`*^9, 3.8916814775544443`*^9, 
   3.8922818015639935`*^9, {3.892282747520604*^9, 
   3.892282752831198*^9}},ExpressionUUID->"13444fcb-d174-4514-9e04-\
957324017517"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.883643809908014*^9, 3.8836438103166766`*^9}, {
  3.884348465964801*^9, 3.8843484714904175`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"b03d7b2e-cb09-4844-81e4-a675679a0b86"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "*", "Analysis", " ", "done", " ", "at", " ", "each", " ", "of", " ", 
    "the", " ", "points", " ", "found", " ", "before", " ", 
    RowBox[{"(", 
     RowBox[{"except", " ", "at", " ", "the", " ", "extremum"}], ")"}]}], ",",
    " ", 
   RowBox[{"computing", " ", "then", " ", "there", " ", 
    SubscriptBox["\[Epsilon]", "V"], " ", "stored", " ", "as", " ", 
    RowBox[{
     RowBox[{"eps", "[", "i", "]"}], "."}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.881765704072487*^9, 3.881765727971326*^9}, {
   3.8817675309602127`*^9, 3.881767531124813*^9}, {3.8817677489754457`*^9, 
   3.881767752167691*^9}, {3.8817680213348236`*^9, 3.881768028647311*^9}, {
   3.8817681576291738`*^9, 3.8817681760527134`*^9}, {3.8843431635823293`*^9, 
   3.88434329528644*^9}, {3.884343504995515*^9, 3.8843435357759004`*^9}, {
   3.8843435667094607`*^9, 3.8843435817031755`*^9}, {3.884344053721896*^9, 
   3.884344143218768*^9}, {3.8843457998923516`*^9, 3.8843458116280794`*^9}, {
   3.884345937973837*^9, 3.884345954022826*^9}, {3.884346256786685*^9, 
   3.8843462874930873`*^9}, {3.8843464068546658`*^9, 3.884346413162187*^9}, {
   3.8843469761322775`*^9, 3.884346979173853*^9}, 3.8922812575286665`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"b62c12f3-a318-41a9-b53e-b3a5c4e8d2c8"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8843484776874056`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"da8dc578-9886-481a-97ae-e95aa72dfcc0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps", "[", "0", "]"}], "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "PointsVreplist", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fldspt", "=", 
     RowBox[{"PointsVreplist", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Step \>\"", ",", " ", "i"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eps", "[", "i", "]"}], "=", 
     RowBox[{"epsilonV", "/.", "fldspt"}]}], ";", " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = \
\>\"", ",", 
      RowBox[{"eps", "[", "i", "]"}], ",", "\"\<.\>\""}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8817653975394363`*^9, 3.8817654757284765`*^9}, {
   3.8817655215766363`*^9, 3.8817656153641453`*^9}, {3.8817662117296057`*^9, 
   3.8817662133689175`*^9}, {3.8817671222731886`*^9, 3.881767127246722*^9}, {
   3.8817677580791564`*^9, 3.8817677610190525`*^9}, {3.8817680171133323`*^9, 
   3.881768041030425*^9}, {3.8836430165675497`*^9, 3.8836430256047583`*^9}, {
   3.8836544244955873`*^9, 3.883654459085985*^9}, {3.883654799859433*^9, 
   3.8836548022664604`*^9}, {3.883655258612029*^9, 3.883655259664379*^9}, {
   3.8836554407793703`*^9, 3.883655441219017*^9}, 3.8838188310835896`*^9, {
   3.8840852034607577`*^9, 3.884085237164894*^9}, {3.8840852715159373`*^9, 
   3.8840852718282895`*^9}, {3.8840853123610573`*^9, 3.884085313397544*^9}, {
   3.8840853613476086`*^9, 3.8840854017481136`*^9}, {3.884085445212246*^9, 
   3.8840855894446115`*^9}, {3.8840860385685472`*^9, 
   3.8840860711622725`*^9}, {3.884086162886269*^9, 3.884086202866418*^9}, 
   3.8840862478284435`*^9, {3.884086402728472*^9, 3.8840864446197753`*^9}, {
   3.8840865995846243`*^9, 3.8840866019788876`*^9}, {3.8840866562255826`*^9, 
   3.884086724706934*^9}, {3.884086825182587*^9, 3.884086978674882*^9}, {
   3.8840870212777452`*^9, 3.8840870951661186`*^9}, {3.8840871844082727`*^9, 
   3.8840872240877743`*^9}, {3.884087296136814*^9, 3.884087304457982*^9}, {
   3.884087432716152*^9, 3.8840874388954024`*^9}, {3.884097725398827*^9, 
   3.884097736994444*^9}, {3.884103522974128*^9, 3.8841035545041695`*^9}, {
   3.8841704711898255`*^9, 3.884170474985731*^9}, {3.884170769603952*^9, 
   3.884170812240362*^9}, {3.88417085018725*^9, 3.884170871187636*^9}, {
   3.884171076519425*^9, 3.8841711844344606`*^9}, {3.884171244015215*^9, 
   3.8841713470920467`*^9}, {3.8841714318085136`*^9, 3.884171435346099*^9}, {
   3.8841714950934696`*^9, 3.884171495695256*^9}, {3.88417170867525*^9, 
   3.8841717222491846`*^9}, {3.8841717749398484`*^9, 
   3.8841717847048626`*^9}, {3.884172544539426*^9, 3.88417261850972*^9}, {
   3.884172654401539*^9, 3.884172701170515*^9}, {3.8841727368756294`*^9, 
   3.884172775641553*^9}, {3.8841736310887575`*^9, 3.884173634586841*^9}, {
   3.884173690316908*^9, 3.884173692056505*^9}, {3.8841803759803433`*^9, 
   3.88418038195669*^9}, {3.884180474707896*^9, 3.8841805183223047`*^9}, {
   3.8841810510666757`*^9, 3.884181072148341*^9}, {3.8841811444626484`*^9, 
   3.884181255747181*^9}, {3.884181286192966*^9, 3.884181326733044*^9}, {
   3.884181427783402*^9, 3.8841815075287466`*^9}, {3.8841815428360806`*^9, 
   3.8841815744923787`*^9}, 3.8841816428690724`*^9, {3.884182051727377*^9, 
   3.884182135507532*^9}, {3.8841824825647697`*^9, 3.8841824847985907`*^9}, {
   3.884182583970722*^9, 3.8841825976721354`*^9}, 3.8841832137837224`*^9, {
   3.8843397996176124`*^9, 3.88433980032769*^9}, {3.8843433118929663`*^9, 
   3.884343313130108*^9}, 3.8843433661794343`*^9, 3.884343449923811*^9, {
   3.8843442818071213`*^9, 3.884344282893583*^9}, {3.8843454976060443`*^9, 
   3.8843455157558327`*^9}, {3.884345567846547*^9, 3.8843456244397607`*^9}, {
   3.884345695848766*^9, 3.8843457758338037`*^9}, 3.884345901898365*^9, {
   3.8843460849851913`*^9, 3.88434611572165*^9}, {3.8843462015058823`*^9, 
   3.8843462282295713`*^9}, {3.884346295933578*^9, 3.8843463727028875`*^9}, {
   3.8843474305013494`*^9, 3.884347466858754*^9}, {3.885876895521328*^9, 
   3.885876926889773*^9}, {3.8903918420333104`*^9, 3.8903919843386*^9}, {
   3.89039206621996*^9, 3.890392112887246*^9}, {3.8903921444984555`*^9, 
   3.8903922262778206`*^9}, {3.890392262968238*^9, 3.8903922757143564`*^9}, {
   3.8903923195374746`*^9, 3.890392459937587*^9}, {3.890392543603258*^9, 
   3.8903925789236155`*^9}, 3.890392712020878*^9, 3.8903927524703484`*^9, {
   3.8916660029549913`*^9, 3.891666028612298*^9}, {3.8916662341584015`*^9, 
   3.891666261097927*^9}, {3.891669129089712*^9, 3.891669131123315*^9}, {
   3.8922812634283*^9, 3.8922812729785204`*^9}, {3.8922818351123905`*^9, 
   3.892281841678494*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"14684436-99fe-43ac-b799-90d9a2193757"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Step ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562578735`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"a3b39222-3605-4895-a13f-218332f47ff3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "0.606809395292674`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   0.606809395292674, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562578735`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"765afad5-00b5-4cd9-a6fb-a06fa8cd9e18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Step ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562578735`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"a53f64a4-63fc-45dd-940e-4d7875283476"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "1.558548269720816`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   1.558548269720816, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562578735`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"625d40e2-055e-49f6-9ae9-1da526db510e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Step ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562578735`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"48b85887-94ab-4fd9-8b63-36b4f5a973f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.321041954918858`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.321041954918858, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"74ea488d-f6af-493c-afb8-041e67d73f89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Step ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"b10b3e1f-b086-478f-81f8-a3b3e7b950a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.8310685797748407`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.8310685797748407`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"68f5554d-7d3a-4e8a-aab0-5e668f8c6210"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Step ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"5c5df7af-652b-4113-af2a-9e026374f4ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.1252171267898277`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.1252171267898277`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"8a1e84a3-bbb5-4f19-b3af-1792c819d182"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Step ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"057f31d4-f086-4da6-a473-dfbdd249948c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.25855987142438`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.25855987142438, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"12e3fa7f-79f0-483a-b0e1-04397420c0e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Step ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"bb435f0a-daa9-4793-a91a-60d1cb835cb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.286529188216258`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.286529188216258, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818562735863`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"d43eb5fb-5a89-421b-8c9e-8ac3ecac7a18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Step ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"b7840961-4c4a-4e24-8390-d59e4b271d13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.2548767254989834`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.2548767254989834`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"0edcebc8-3a94-4b54-a20d-43bea61ecb05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Step ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"85d29b2e-a51b-41aa-ac1b-da139e098990"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.19582465445273`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.19582465445273, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"023e5790-a225-4e5d-87bd-b7712b076428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Step ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"1286617c-8e4f-4b6e-b5c4-f67b8251f6dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.1290763580038443`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.1290763580038443`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"4f0ec7ed-8d4d-4d3a-a159-49e8b15ed94f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["Step ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"9e9ec049-ea6d-4131-9d6a-7361422c738a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.065086385918488`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.065086385918488, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"66d35e73-4c79-4f8e-96e7-0506eefb560e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Step ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"f7b68da4-97e6-47f3-a960-2234007fb74c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "3.008484262278185`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   3.008484262278185, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"64a49012-4ee4-47df-9314-3f4157b64815"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Step ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856289132*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"9ef90db5-b323-4b92-81c2-0458cc92fdc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.9606482292818526`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.9606482292818526`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"bdd8008c-c1a9-4d7f-b4aa-e33a64a57cc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["Step ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"45a0f4fb-d6b4-4a3d-8e21-6e020d0a9462"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.921344310726018`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.921344310726018, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"16641a6a-c6e2-4349-b977-08753988359d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["Step ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"dda7e4f2-d55e-4db5-be6d-52e6094c0e5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.8896548918671394`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.8896548918671394`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"4b6d027b-f70a-4aa4-9974-361f403c073d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["Step ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"90489682-57e3-41e9-89f2-60a3d9cfd4f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.8644536220523653`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.8644536220523653`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"ff3b314c-5e25-4efa-855f-cfda16fc79ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Step ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563048334`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"2ad98a3f-dc7a-470a-8f33-8adef7f0a57c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.844642292893797`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.844642292893797, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"1a6c8105-93ff-4d96-87ae-82a288f6f7ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Step ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"8a0f5a90-f607-4935-82c5-3e74c620262f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.8292412819507855`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.8292412819507855`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"8f786b66-d1bc-44e2-bcae-b4634f40465d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["Step ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"8737ad1c-fbf5-43f0-8428-fa2b7833b284"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.8174127222293976`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.8174127222293976`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"7c7fe699-de89-4224-8a8f-272275f74d6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Step ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"c0f4e461-9795-4b1c-b33d-68d2e356da3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.8084600977304692`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.8084600977304692`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"e41db8b5-16f7-4313-a1cd-f2e213121dcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["Step ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"5b0dde80-d190-449b-af0e-2210f4939390"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.801703582151644`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.801703582151644, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"2e877945-ce07-4f00-a2fc-df7874779967"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Step ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"e39bee8e-0739-4cfd-8ec5-b6a50fcf2b09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.796647371588476`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.796647371588476, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.89228185632047*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"38ea3f73-ac0d-4c9e-9cef-24b3060fab85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Step ", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"485dc5cc-a763-4ee2-8dfa-bfdc674944c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.793281514605265`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.793281514605265, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"3cb77d84-bcad-426f-b682-348e8555c7b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["Step ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"691c9166-ff56-4f04-8c09-d031b05c2606"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.7910786872131577`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.7910786872131577`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"f3e9699d-87b6-440f-b106-54f55cfd6775"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["Step ", 25],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"2317bf21-1ac4-4f90-a971-9397fa05e597"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.778014634443713`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.778014634443713, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"419f65c7-c5c9-4bda-96d5-b5fe44baed4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "26"}],
  SequenceForm["Step ", 26],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"12d8ffec-5096-4542-9d3c-e72d641067f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.7602264940466257`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.7602264940466257`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"b83a0b04-bf60-46fe-a0f5-0be68b6bc64f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Step ", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"03e39fb2-b5df-4e2c-9cec-32cccfe0c332"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.7403332631900814`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.7403332631900814`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856336566*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"c26ea30a-f097-4069-bb9f-0740ddb68846"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Step ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563526897`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"7e3518cb-23bd-47d2-86ff-0371fecf3e71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.7240905380988267`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.7240905380988267`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563526897`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"893b75db-870c-4383-b15d-35d535767bbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "29"}],
  SequenceForm["Step ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.8922818563526897`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"c6c96ece-6a0b-472f-a955-3afa00cb1d3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.7143590019183144`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.7143590019183144`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856357893*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"493e7bca-8c6a-42a2-8153-bfcafbe96c1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Step \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["Step ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856357893*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"7979d700-0755-48d7-9c71-ef6a55f2faba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", "2.711533613712543`", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) = ", 
   2.711533613712543, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.890392764812312*^9, 3.890392957729069*^9, 
  3.8916808668341074`*^9, 3.891681826361084*^9, 3.892281801670698*^9, 
  3.892281856357893*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"af96465d-2d6d-4567-af39-e3d87fa1d48d"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8841816893696604`*^9, {3.884181842401776*^9, 3.884181928865986*^9}, {
   3.8841819727279563`*^9, 3.8841820494558563`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"52b85d0b-f6e0-49b6-8a4e-52f608a83f7b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", 
   RowBox[{"Plots", ":", " ", 
    RowBox[{"potential", " ", "and", " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "V"], "."}]}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.88434650647429*^9, 3.8843465203810525`*^9}, {
   3.884347096000059*^9, 3.884347187662325*^9}, 3.8922812889484177`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"ef50002f-824c-4d9a-b6f1-b3cd2df8e0fd"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8843465076361294`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"0eb1f164-bc6f-4504-88c0-1133a6047b2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"listV", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"listeps", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<", 
      RowBox[{
       RowBox[{"Length", "[", "PointsVreplist", "]"}], "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"listV", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"PotV", "[", "i", "]"}]}], "}"}]}], "]"}], ";", " ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"listeps", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"eps", "[", "i", "]"}]}], "}"}]}], "]"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"potplot", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"listV", ",", 
     RowBox[{"Mesh", "->", "All"}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Orange", "}"}]}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Point i\>\"", ",", "\"\<V\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"epsplot", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"listeps", ",", 
    RowBox[{"Mesh", "->", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Point i\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.883656087181804*^9, 3.8836560989484386`*^9}, 
   3.8836567090099907`*^9, 3.8838188370914745`*^9, {3.8840876551747875`*^9, 
   3.8840877290192537`*^9}, {3.88408781006665*^9, 3.884088015796816*^9}, {
   3.8840889921614046`*^9, 3.884088993075999*^9}, {3.884089341744644*^9, 
   3.8840893469630637`*^9}, {3.884098669181227*^9, 3.884098669598099*^9}, {
   3.8841030989212112`*^9, 3.8841031436233087`*^9}, {3.8841032018384113`*^9, 
   3.8841032021079683`*^9}, {3.88410363615269*^9, 3.8841036484412*^9}, {
   3.884187426960744*^9, 3.884187507957746*^9}, {3.8841876625072594`*^9, 
   3.8841876738300858`*^9}, {3.8841877453233433`*^9, 3.884187746825837*^9}, {
   3.884264579618024*^9, 3.884264589935685*^9}, 3.88434335358466*^9, {
   3.884346544654665*^9, 3.884346612839014*^9}, {3.8843467232608376`*^9, 
   3.884346733614676*^9}, {3.8843467951025763`*^9, 3.884346810352606*^9}, {
   3.8843468620210004`*^9, 3.8843468993013725`*^9}, {3.8843470229056797`*^9, 
   3.884347082743287*^9}, {3.8843472042919984`*^9, 3.884347328995381*^9}, {
   3.884347685384163*^9, 3.8843477508870068`*^9}, {3.884347808992199*^9, 
   3.8843480010470524`*^9}, {3.8858733658758745`*^9, 3.8858733894271317`*^9}, 
   3.8858759216318207`*^9, 3.891668061757145*^9, {3.891668101521102*^9, 
   3.8916681388940554`*^9}, {3.8916809760591154`*^9, 3.891680981472027*^9}, {
   3.892281298500326*^9, 3.8922813394579206`*^9}, {3.892281865166253*^9, 
   3.8922818722765145`*^9}},ExpressionUUID->"e457a123-623e-409e-bcde-\
acad5872dca1"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCwA2IQDQOLTnce/s+ZYQ/hfbB/Or3UxyM/FcpncJA6frtt
yfoEKJ/D4U3Mee2TqRFQvoCDmr3Gtt9mgVC+iEPuusbDX7a4Q/kSDgJFevwr
GR2gfBmHRzHhRwLtTaF8BYekzDRX92PaUL6SQ+W60G3ZLxShfBUH5niRyJBL
YlC+moPcod3bG0/zQPkaDu9nRf+LZWGC8rUc9mhsatuf+s0Owtdx6H/eWVOx
6TWUr+dgmfL4QhTfQyjfwKG3I0rR8OMVKN/QoTj2qOPL5SehfCMH2X/COdWJ
+6F8Y4e5XotjXmtvhvJNHH7+tuqUy1wO5Zs6WIlfEI6YNgfKN3N44BgdkV46
Eco3dzi628iNLaQVyrdwKPpyeYUZdxWUb+lgGfto7dnpBVC+lcOvQ9ortyxL
hfKtHSZbRc/fnhkL5ds4WIaWGl47FQzl2zpIudmca23wgfLtHLzNbNq/WDvZ
jcb3yIpvAPtp/zw=
    "], {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31}]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
        31}]}, {}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Point i\"", TraditionalForm], 
    FormBox["\"V\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 30.}, {0, 0.0029344554316649988`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8838224653151417`*^9, 3.8840889532354116`*^9, 3.8840889973015556`*^9, 
   3.8840893657607064`*^9, 3.884098296979785*^9, 3.8840986707182655`*^9, 
   3.884104144568664*^9, 3.8841437712837644`*^9, 3.8841438643167534`*^9, 
   3.8841439314527917`*^9, 3.884144916180135*^9, 3.884152413359775*^9, 
   3.8841821822467327`*^9, 3.884183760303656*^9, 3.8841872981914873`*^9, {
   3.884187490240793*^9, 3.884187510659135*^9}, 3.8841877477632375`*^9, 
   3.8842415970264587`*^9, 3.8842454378985443`*^9, 3.8842639692424374`*^9, 
   3.884264592369274*^9, 3.884326850183764*^9, 3.8843504231460733`*^9, 
   3.885875743143529*^9, 3.8858759224916058`*^9, 3.885881011893474*^9, 
   3.887152412720596*^9, 3.887906143867428*^9, 3.890390395429675*^9, 
   3.890392687654295*^9, 3.890392802306537*^9, 3.8903929582781343`*^9, 
   3.891680867239355*^9, 3.891680982238489*^9, 3.891681828469533*^9, 
   3.8922818018869343`*^9, 3.8922818675205784`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"2c283398-7005-476c-852b-ec7645fa64d0"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCwA2IQjR18sJ/KUNb5O+uxPVTAwY652v/C+x9QPofDCc0T
hXUTmRwgfAGHU2+nebAvY4PyRRw+bHC+VsjACeVLOPydVXetXZALypdx+Px8
6YXzXjC+gsNVG5bzfzhhfCWHz/9NWngmwvSrOCxubNKP5IDx1Rwiq64z+bRy
QPkaDrvkM4wSBGF8LYfJ5/aGZaxnh/J1HLRTxI+8jIPx9RwOxXolMcvB+AYO
dn9lVqa9grnf0OFpQtvFywdhfCMH+WOXHTwXwfjGDrxVWev4u2B8E4cpf+re
7iyH8U0dbLKDJz7OhPHNHPaGWq/oiIfxzR2+M/b9WhwB41s4yKsKCiiGwPiW
Drzfpu6Jt4TxrRx0755e8FEExrd2OBjWc8P4DSuUb+Pw9uLjX+9Pwfi2Dhp7
zW4xbofx7RwijNk7LTbC+OhgNL6Ha3wDAOTK5sA=
    "], {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31}]}}, {
      {RGBColor[1, 0, 0], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
        31}]}, {}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Point i\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(V\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 30.}, {0, 3.286529188216258}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8838224653151417`*^9, 3.8840889532354116`*^9, 3.8840889973015556`*^9, 
   3.8840893657607064`*^9, 3.884098296979785*^9, 3.8840986707182655`*^9, 
   3.884104144568664*^9, 3.8841437712837644`*^9, 3.8841438643167534`*^9, 
   3.8841439314527917`*^9, 3.884144916180135*^9, 3.884152413359775*^9, 
   3.8841821822467327`*^9, 3.884183760303656*^9, 3.8841872981914873`*^9, {
   3.884187490240793*^9, 3.884187510659135*^9}, 3.8841877477632375`*^9, 
   3.8842415970264587`*^9, 3.8842454378985443`*^9, 3.8842639692424374`*^9, 
   3.884264592369274*^9, 3.884326850183764*^9, 3.8843504231460733`*^9, 
   3.885875743143529*^9, 3.8858759224916058`*^9, 3.885881011893474*^9, 
   3.887152412720596*^9, 3.887906143867428*^9, 3.890390395429675*^9, 
   3.890392687654295*^9, 3.890392802306537*^9, 3.8903929582781343`*^9, 
   3.891680867239355*^9, 3.891680982238489*^9, 3.891681828469533*^9, 
   3.8922818018869343`*^9, 3.8922818675363255`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"21d171fc-0db2-4d6f-a798-721646a5040e"]
}, Open  ]]
},
WindowSize->{613.8, 574.8},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"ReverseColor.nb",
ExpressionUUID->"a0e73d87-5059-4a62-b0ea-3679d01dfed6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3861, 53, 43, "Text",ExpressionUUID->"4b586032-2d36-48af-ba2c-bdbe119fe4d1"],
Cell[4422, 75, 165, 2, 48, "Input",ExpressionUUID->"47786330-cbb7-4d5c-989d-1f88ad369a5b"],
Cell[4590, 79, 96057, 2335, 6387, "Input",ExpressionUUID->"716d8c4f-3b29-4d0f-ad88-56b148054c02"],
Cell[100650, 2416, 166, 2, 48, "Input",ExpressionUUID->"1067cb79-6fda-479d-9b43-ea88f3c25e6f"],
Cell[CellGroupData[{
Cell[100841, 2422, 372, 8, 83, "Input",ExpressionUUID->"c4e92e58-db4e-49b7-a5c1-5d78ed4ce56c"],
Cell[101216, 2432, 593, 12, 57, "Output",ExpressionUUID->"5b0d415f-b712-49ed-abc2-b08d934592b6"]
}, Open  ]],
Cell[101824, 2447, 300, 4, 48, "Input",ExpressionUUID->"079de6da-947a-43fa-a051-a0c370e9d493"],
Cell[CellGroupData[{
Cell[102149, 2455, 2179, 55, 350, "Input",ExpressionUUID->"a3246d9a-ad2a-40f5-9895-ad53a5aebe96"],
Cell[104331, 2512, 555, 11, 52, "Output",ExpressionUUID->"1161e76f-d8a8-476b-8d96-49b2c306a5c6"],
Cell[104889, 2525, 4754, 115, 285, "Output",ExpressionUUID->"9dc71dae-38ea-4542-b50e-09d7afb9617d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109680, 2645, 1439, 36, 190, "Input",ExpressionUUID->"8937a331-baae-4ee4-ac37-b4203a5c2f12"],
Cell[111122, 2683, 641, 13, 57, "Output",ExpressionUUID->"892c37f6-fde5-4a11-bb69-d9be26169d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111800, 2701, 1434, 38, 187, "Input",ExpressionUUID->"1e127a57-bb95-4846-8c78-d685c55db940"],
Cell[113237, 2741, 1309, 35, 71, "Output",ExpressionUUID->"4fb29671-b319-4cde-8bcd-a8f792512db3"],
Cell[114549, 2778, 6973, 134, 239, "Output",ExpressionUUID->"bff4bfd8-dcca-4026-84af-f4c6224dc157"]
}, Open  ]],
Cell[121537, 2915, 245, 3, 48, "Input",ExpressionUUID->"d92d97ad-f802-4997-8bbc-78f466663296"],
Cell[121785, 2920, 2834, 54, 285, "Input",ExpressionUUID->"a3431ecf-f664-4b34-8a0b-3ff25584033c"],
Cell[124622, 2976, 166, 2, 58, "Input",ExpressionUUID->"d62d33f8-1f68-4dd5-b5ee-56d52bff33ea"],
Cell[CellGroupData[{
Cell[124813, 2982, 7975, 165, 676, "Input",ExpressionUUID->"100030a4-2896-440a-9baf-23150cc0c4d7"],
Cell[132791, 3149, 720, 11, 22, "Print",ExpressionUUID->"c11ce3d8-3ca0-4d25-9cf1-66dee3a60b0d"],
Cell[133514, 3162, 675, 9, 32, "Output",ExpressionUUID->"79847ac8-a6cd-4fcd-8fa3-44ba8f778811"],
Cell[134192, 3173, 1186, 25, 52, "Output",ExpressionUUID->"8783f905-5652-4e79-9287-9dfd4559d179"],
Cell[135381, 3200, 2554, 39, 87, "Message",ExpressionUUID->"dcc677f6-1606-48e1-a893-f7578fb4c8d9"],
Cell[CellGroupData[{
Cell[137960, 3243, 826, 15, 22, "Print",ExpressionUUID->"8d556db7-cc2f-4cc8-9bea-ba2dde15f2e9"],
Cell[138789, 3260, 729, 11, 22, "Print",ExpressionUUID->"23549e02-17a7-41b8-bf70-899ba35249db"],
Cell[139521, 3273, 1384, 28, 40, "Print",ExpressionUUID->"6fb07bcd-26f8-4937-bc8d-fbeda15060ad"]
}, Open  ]],
Cell[140920, 3304, 2616, 39, 110, "Message",ExpressionUUID->"c9ffe5ed-844d-4dad-aab3-8542861018a9"],
Cell[CellGroupData[{
Cell[143561, 3347, 826, 15, 22, "Print",ExpressionUUID->"38a13f09-1563-45fe-b0df-0ccdd233a086"],
Cell[144390, 3364, 727, 11, 22, "Print",ExpressionUUID->"077d5d6a-bb30-4864-8bc0-f76c1f4effc4"],
Cell[145120, 3377, 1386, 28, 40, "Print",ExpressionUUID->"0f5c11f4-47bb-4f5a-9739-926f027c6bec"]
}, Open  ]],
Cell[146521, 3408, 2618, 39, 110, "Message",ExpressionUUID->"7c5f4d0f-b8bd-4465-972f-867dde229ff0"],
Cell[149142, 3449, 989, 17, 28, "Message",ExpressionUUID->"2de7afcc-8fc9-45b4-821b-282c2f340e23"],
Cell[CellGroupData[{
Cell[150156, 3470, 828, 15, 22, "Print",ExpressionUUID->"5f99a323-0044-4512-9ea2-4bdc7f152192"],
Cell[150987, 3487, 730, 11, 22, "Print",ExpressionUUID->"e9fa836b-9a80-45ee-9fc2-a441f96dd47e"],
Cell[151720, 3500, 1386, 28, 40, "Print",ExpressionUUID->"bd535638-5d19-4806-87ae-2ccb26dd675f"],
Cell[153109, 3530, 828, 15, 22, "Print",ExpressionUUID->"facadf6b-642b-47e6-bce8-2100f5878aed"],
Cell[153940, 3547, 728, 11, 22, "Print",ExpressionUUID->"c649ed31-c945-4fa0-9efb-95919a876d1f"],
Cell[154671, 3560, 1385, 28, 40, "Print",ExpressionUUID->"04540343-b3bd-4254-b20b-28b6c0223a52"],
Cell[156059, 3590, 825, 15, 22, "Print",ExpressionUUID->"2842664d-98c3-4ddd-827d-63e5274b6063"],
Cell[156887, 3607, 727, 11, 22, "Print",ExpressionUUID->"ccad2308-7430-49bb-962f-a095121c6fea"],
Cell[157617, 3620, 1385, 28, 40, "Print",ExpressionUUID->"6152d18c-39ef-413d-8a44-20072a34aba2"],
Cell[159005, 3650, 826, 15, 22, "Print",ExpressionUUID->"ba1cc89a-2bdb-40ff-b2fc-55ea2928c4b9"],
Cell[159834, 3667, 728, 11, 22, "Print",ExpressionUUID->"35823e00-07d3-4a4e-ae77-49ea4e7490a1"],
Cell[160565, 3680, 1385, 28, 40, "Print",ExpressionUUID->"253f99d3-b168-4c59-972f-a9d5a62e6157"],
Cell[161953, 3710, 826, 15, 22, "Print",ExpressionUUID->"de503fa4-cf34-4a2a-b766-3407cfe92cc1"],
Cell[162782, 3727, 730, 11, 22, "Print",ExpressionUUID->"37b0db54-e170-4f09-97b7-d358120d1e68"],
Cell[163515, 3740, 1384, 28, 40, "Print",ExpressionUUID->"ed1e4cbc-7486-47f5-bd7c-a07ccea43dad"],
Cell[164902, 3770, 826, 15, 22, "Print",ExpressionUUID->"41e767c1-6355-49ed-b5ab-1915a3b53920"],
Cell[165731, 3787, 729, 11, 22, "Print",ExpressionUUID->"1b4ab135-8e0f-4fa0-b32e-a46acde6e753"],
Cell[166463, 3800, 1385, 28, 40, "Print",ExpressionUUID->"3c851e35-ebe5-447b-8cf1-7a1ae5cc2060"],
Cell[167851, 3830, 828, 15, 22, "Print",ExpressionUUID->"468ead06-1ea1-4024-927e-d8f78c09be1a"],
Cell[168682, 3847, 731, 11, 22, "Print",ExpressionUUID->"1310a90d-b9fd-4ffe-8cbc-d716fd6cf149"],
Cell[169416, 3860, 1387, 28, 40, "Print",ExpressionUUID->"e2311740-8fd8-4055-9ea3-c66bbef1cc70"],
Cell[170806, 3890, 830, 15, 22, "Print",ExpressionUUID->"0a70077f-8e2f-46d8-b2d0-8b5e78d483a1"],
Cell[171639, 3907, 729, 11, 22, "Print",ExpressionUUID->"556c15d8-60a0-4a3e-b405-800768c616b0"],
Cell[172371, 3920, 1384, 28, 40, "Print",ExpressionUUID->"c466dd2e-17b5-477a-80d9-b7a99e5eef0b"],
Cell[173758, 3950, 830, 15, 22, "Print",ExpressionUUID->"2d3aef26-6631-4987-b713-b96d3446efd9"],
Cell[174591, 3967, 729, 11, 22, "Print",ExpressionUUID->"9636ce48-a4c1-46a5-8d3c-528da487c47f"],
Cell[175323, 3980, 1387, 28, 40, "Print",ExpressionUUID->"008e8a1a-c0de-4752-be77-cd0a42285e81"],
Cell[176713, 4010, 830, 15, 22, "Print",ExpressionUUID->"2b857bb2-aecd-472d-a17d-e8b1484d7eff"],
Cell[177546, 4027, 731, 11, 22, "Print",ExpressionUUID->"724809af-2560-4525-821c-beac7eb57784"],
Cell[178280, 4040, 1384, 28, 40, "Print",ExpressionUUID->"6478d72a-4a72-43d8-ba86-aab3f9c56b9c"],
Cell[179667, 4070, 828, 15, 22, "Print",ExpressionUUID->"a6d5d3b9-9737-4157-976e-1e884306929b"],
Cell[180498, 4087, 729, 11, 22, "Print",ExpressionUUID->"61ad3968-5c03-4fb8-95f2-c0091f1837e0"],
Cell[181230, 4100, 1383, 28, 40, "Print",ExpressionUUID->"fc2e8c97-0117-4a67-b2d7-51385109c049"],
Cell[182616, 4130, 828, 15, 22, "Print",ExpressionUUID->"4fe6184a-0797-4db7-a60e-f143becb0366"],
Cell[183447, 4147, 730, 11, 22, "Print",ExpressionUUID->"06f3f690-1462-4be5-9431-2579186e1b52"],
Cell[184180, 4160, 1384, 28, 40, "Print",ExpressionUUID->"a6402dd3-a95c-45dc-988c-e788261597c6"],
Cell[185567, 4190, 830, 15, 22, "Print",ExpressionUUID->"04a12488-ad50-45ce-b6f2-854b0e34a806"],
Cell[186400, 4207, 730, 11, 23, "Print",ExpressionUUID->"20b81fbf-4dcb-4f6d-afb7-f46a73bacd56"],
Cell[187133, 4220, 1381, 28, 40, "Print",ExpressionUUID->"c6ad81f7-0b60-43bc-bf13-d78cb524e962"],
Cell[188517, 4250, 828, 15, 22, "Print",ExpressionUUID->"04b35d20-12d4-4505-bd46-4d35216bd10b"],
Cell[189348, 4267, 728, 11, 23, "Print",ExpressionUUID->"fe61978c-f3b4-4429-99c1-22b70483a5d1"],
Cell[190079, 4280, 1385, 28, 40, "Print",ExpressionUUID->"963e3de4-a05b-4a99-bdf0-6f68d60d637a"],
Cell[191467, 4310, 827, 15, 22, "Print",ExpressionUUID->"ba586aba-559e-47fe-9908-854fcc627a29"],
Cell[192297, 4327, 728, 11, 23, "Print",ExpressionUUID->"95e06ec8-b873-42e8-82b7-1ffcffb5ab7a"],
Cell[193028, 4340, 1383, 28, 40, "Print",ExpressionUUID->"69206996-e46c-4119-9bc9-a98e1c0b70c5"],
Cell[194414, 4370, 830, 15, 22, "Print",ExpressionUUID->"e9eb07bf-7450-4a6c-a4ce-e4b49c59b859"],
Cell[195247, 4387, 731, 11, 23, "Print",ExpressionUUID->"d6a72ba9-24df-40e1-a055-4432ca6f147e"],
Cell[195981, 4400, 1385, 28, 40, "Print",ExpressionUUID->"a7c251fb-b63f-4118-b2f9-2ca1abc6794d"],
Cell[197369, 4430, 828, 15, 22, "Print",ExpressionUUID->"1c554855-15fe-432c-9015-bdcde55ffab5"],
Cell[198200, 4447, 731, 11, 23, "Print",ExpressionUUID->"9f24d3c7-3c5d-4dc6-8d11-b502a157f3fd"],
Cell[198934, 4460, 1382, 28, 40, "Print",ExpressionUUID->"8d24c864-aad8-4199-89e3-ebba6c7d49ae"],
Cell[200319, 4490, 827, 15, 22, "Print",ExpressionUUID->"30f929cc-dd3f-47d1-bcbf-790d47d3f291"],
Cell[201149, 4507, 730, 11, 23, "Print",ExpressionUUID->"769e32a5-7a92-4b20-8753-a0f8765993a8"],
Cell[201882, 4520, 1386, 28, 40, "Print",ExpressionUUID->"f2aebe70-5426-4f5e-9fce-315de09cf8c6"],
Cell[203271, 4550, 828, 15, 22, "Print",ExpressionUUID->"74d08ecb-76b7-4363-ae97-cffe1b659f0d"],
Cell[204102, 4567, 730, 11, 23, "Print",ExpressionUUID->"4230b90d-ddcc-4dea-b8d5-7bb314320e58"],
Cell[204835, 4580, 1382, 28, 40, "Print",ExpressionUUID->"049a7086-a9a5-4eec-b541-854a43cde85b"],
Cell[206220, 4610, 830, 15, 22, "Print",ExpressionUUID->"c314aa3d-8a92-48f5-8e40-f142d7d60133"],
Cell[207053, 4627, 730, 11, 23, "Print",ExpressionUUID->"5014bca7-d0cf-4dee-af81-2ef036bdfd86"],
Cell[207786, 4640, 1382, 28, 40, "Print",ExpressionUUID->"0f9d58af-fe5a-47bf-80f6-2308d7922bc2"],
Cell[209171, 4670, 830, 15, 22, "Print",ExpressionUUID->"9dac786b-d73a-448e-8803-1b5cd4a82448"],
Cell[210004, 4687, 728, 11, 23, "Print",ExpressionUUID->"01b41095-1b35-42ae-88f2-dbb5ac1f6730"],
Cell[210735, 4700, 1380, 28, 40, "Print",ExpressionUUID->"795c3468-0453-49cf-97d5-91289ed5089a"],
Cell[212118, 4730, 828, 15, 22, "Print",ExpressionUUID->"e9f9f86b-5e96-42ca-81cc-df601371a449"],
Cell[212949, 4747, 730, 11, 23, "Print",ExpressionUUID->"a6aa5c5a-391a-4518-89be-d01a5f3e2779"],
Cell[213682, 4760, 1381, 28, 40, "Print",ExpressionUUID->"3edebcd4-fac1-4130-a376-c1c091061149"],
Cell[215066, 4790, 830, 15, 22, "Print",ExpressionUUID->"b06453a2-7a26-4667-98c4-0801b1a79232"],
Cell[215899, 4807, 728, 11, 23, "Print",ExpressionUUID->"da4d88c0-1cd4-4edb-b1ca-6bb82e4f7fee"],
Cell[216630, 4820, 1383, 28, 40, "Print",ExpressionUUID->"9c0a8240-d620-4b17-b072-43159266a963"],
Cell[218016, 4850, 828, 15, 22, "Print",ExpressionUUID->"9229f244-6e40-48f5-b497-e3134c1c98fc"],
Cell[218847, 4867, 731, 11, 23, "Print",ExpressionUUID->"138124cf-2281-4403-85a9-cf83fde374ea"],
Cell[219581, 4880, 1380, 28, 40, "Print",ExpressionUUID->"99255d01-b0d4-4ba2-ad06-9f9b2a620a17"],
Cell[220964, 4910, 828, 15, 22, "Print",ExpressionUUID->"bf95c40d-2155-4ba0-bb0b-c32e224d9053"],
Cell[221795, 4927, 728, 11, 23, "Print",ExpressionUUID->"d37d2fb0-a8a1-415d-9e54-46c29a834a94"],
Cell[222526, 4940, 1384, 28, 40, "Print",ExpressionUUID->"9e38acd2-32c0-4ffb-bfd2-1807d9d64396"],
Cell[223913, 4970, 828, 15, 22, "Print",ExpressionUUID->"ccae9b5c-a5b9-42c9-ab6c-580764f7a806"],
Cell[224744, 4987, 727, 11, 23, "Print",ExpressionUUID->"f0dc316e-29ad-4b14-8541-676dd9601a1c"],
Cell[225474, 5000, 1383, 28, 40, "Print",ExpressionUUID->"564584b4-0a5e-4b2a-ac6d-420d1f644471"],
Cell[226860, 5030, 828, 15, 22, "Print",ExpressionUUID->"46ca8618-0387-487c-88df-5f20933f7093"],
Cell[227691, 5047, 729, 11, 23, "Print",ExpressionUUID->"a809e4b0-b12d-4aac-93dd-8b794307d542"],
Cell[228423, 5060, 1384, 28, 40, "Print",ExpressionUUID->"5442996e-1e83-4332-a6f3-53f63e7e4e93"],
Cell[229810, 5090, 830, 15, 22, "Print",ExpressionUUID->"62120bf6-33b1-4a1d-b422-63a8c61cbb9f"],
Cell[230643, 5107, 730, 11, 23, "Print",ExpressionUUID->"ea208870-f205-4efc-b482-498f11d0c76d"],
Cell[231376, 5120, 1415, 30, 40, "Print",ExpressionUUID->"13444fcb-d174-4514-9e04-957324017517"]
}, Open  ]]
}, Open  ]],
Cell[232818, 5154, 243, 3, 58, "Input",ExpressionUUID->"b03d7b2e-cb09-4844-81e4-a675679a0b86"],
Cell[233064, 5159, 1330, 23, 83, "Input",ExpressionUUID->"b62c12f3-a318-41a9-b53e-b3a5c4e8d2c8"],
Cell[234397, 5184, 168, 2, 58, "Input",ExpressionUUID->"da8dc578-9886-481a-97ae-e95aa72dfcc0"],
Cell[CellGroupData[{
Cell[234590, 5190, 5117, 84, 238, "Input",ExpressionUUID->"14684436-99fe-43ac-b799-90d9a2193757"],
Cell[CellGroupData[{
Cell[239732, 5278, 441, 10, 22, "Print",ExpressionUUID->"a3b39222-3605-4895-a13f-218332f47ff3"],
Cell[240176, 5290, 656, 14, 22, "Print",ExpressionUUID->"765afad5-00b5-4cd9-a6fb-a06fa8cd9e18"],
Cell[240835, 5306, 441, 10, 22, "Print",ExpressionUUID->"a53f64a4-63fc-45dd-940e-4d7875283476"],
Cell[241279, 5318, 656, 14, 22, "Print",ExpressionUUID->"625d40e2-055e-49f6-9ae9-1da526db510e"],
Cell[241938, 5334, 441, 10, 22, "Print",ExpressionUUID->"48b85887-94ab-4fd9-8b63-36b4f5a973f1"],
Cell[242382, 5346, 656, 14, 22, "Print",ExpressionUUID->"74ea488d-f6af-493c-afb8-041e67d73f89"],
Cell[243041, 5362, 441, 10, 22, "Print",ExpressionUUID->"b10b3e1f-b086-478f-81f8-a3b3e7b950a7"],
Cell[243485, 5374, 659, 14, 22, "Print",ExpressionUUID->"68f5554d-7d3a-4e8a-aab0-5e668f8c6210"],
Cell[244147, 5390, 441, 10, 22, "Print",ExpressionUUID->"5c5df7af-652b-4113-af2a-9e026374f4ad"],
Cell[244591, 5402, 659, 14, 22, "Print",ExpressionUUID->"8a1e84a3-bbb5-4f19-b3af-1792c819d182"],
Cell[245253, 5418, 441, 10, 22, "Print",ExpressionUUID->"057f31d4-f086-4da6-a473-dfbdd249948c"],
Cell[245697, 5430, 654, 14, 22, "Print",ExpressionUUID->"12e3fa7f-79f0-483a-b0e1-04397420c0e6"],
Cell[246354, 5446, 441, 10, 22, "Print",ExpressionUUID->"bb435f0a-daa9-4793-a91a-60d1cb835cb2"],
Cell[246798, 5458, 656, 14, 22, "Print",ExpressionUUID->"d43eb5fb-5a89-421b-8c9e-8ac3ecac7a18"],
Cell[247457, 5474, 439, 10, 22, "Print",ExpressionUUID->"b7840961-4c4a-4e24-8390-d59e4b271d13"],
Cell[247899, 5486, 657, 14, 22, "Print",ExpressionUUID->"0edcebc8-3a94-4b54-a20d-43bea61ecb05"],
Cell[248559, 5502, 439, 10, 22, "Print",ExpressionUUID->"85d29b2e-a51b-41aa-ac1b-da139e098990"],
Cell[249001, 5514, 652, 14, 22, "Print",ExpressionUUID->"023e5790-a225-4e5d-87bd-b7712b076428"],
Cell[249656, 5530, 441, 10, 22, "Print",ExpressionUUID->"1286617c-8e4f-4b6e-b5c4-f67b8251f6dc"],
Cell[250100, 5542, 657, 14, 22, "Print",ExpressionUUID->"4f0ec7ed-8d4d-4d3a-a159-49e8b15ed94f"],
Cell[250760, 5558, 441, 10, 22, "Print",ExpressionUUID->"9e9ec049-ea6d-4131-9d6a-7361422c738a"],
Cell[251204, 5570, 654, 14, 22, "Print",ExpressionUUID->"66d35e73-4c79-4f8e-96e7-0506eefb560e"],
Cell[251861, 5586, 441, 10, 22, "Print",ExpressionUUID->"f7b68da4-97e6-47f3-a960-2234007fb74c"],
Cell[252305, 5598, 654, 14, 22, "Print",ExpressionUUID->"64a49012-4ee4-47df-9314-3f4157b64815"],
Cell[252962, 5614, 441, 10, 22, "Print",ExpressionUUID->"9ef90db5-b323-4b92-81c2-0458cc92fdc9"],
Cell[253406, 5626, 659, 14, 22, "Print",ExpressionUUID->"bdd8008c-c1a9-4d7f-b4aa-e33a64a57cc0"],
Cell[254068, 5642, 443, 10, 22, "Print",ExpressionUUID->"45a0f4fb-d6b4-4a3d-8e21-6e020d0a9462"],
Cell[254514, 5654, 656, 14, 22, "Print",ExpressionUUID->"16641a6a-c6e2-4349-b977-08753988359d"],
Cell[255173, 5670, 443, 10, 22, "Print",ExpressionUUID->"dda7e4f2-d55e-4db5-be6d-52e6094c0e5f"],
Cell[255619, 5682, 659, 14, 22, "Print",ExpressionUUID->"4b6d027b-f70a-4aa4-9974-361f403c073d"],
Cell[256281, 5698, 443, 10, 22, "Print",ExpressionUUID->"90489682-57e3-41e9-89f2-60a3d9cfd4f8"],
Cell[256727, 5710, 659, 14, 22, "Print",ExpressionUUID->"ff3b314c-5e25-4efa-855f-cfda16fc79ee"],
Cell[257389, 5726, 443, 10, 22, "Print",ExpressionUUID->"2ad98a3f-dc7a-470a-8f33-8adef7f0a57c"],
Cell[257835, 5738, 653, 14, 22, "Print",ExpressionUUID->"1a6c8105-93ff-4d96-87ae-82a288f6f7ac"],
Cell[258491, 5754, 440, 10, 22, "Print",ExpressionUUID->"8a0f5a90-f607-4935-82c5-3e74c620262f"],
Cell[258934, 5766, 656, 14, 22, "Print",ExpressionUUID->"8f786b66-d1bc-44e2-bcae-b4634f40465d"],
Cell[259593, 5782, 440, 10, 22, "Print",ExpressionUUID->"8737ad1c-fbf5-43f0-8428-fa2b7833b284"],
Cell[260036, 5794, 656, 14, 22, "Print",ExpressionUUID->"7c7fe699-de89-4224-8a8f-272275f74d6e"],
Cell[260695, 5810, 440, 10, 22, "Print",ExpressionUUID->"c0f4e461-9795-4b1c-b33d-68d2e356da3b"],
Cell[261138, 5822, 656, 14, 22, "Print",ExpressionUUID->"e41db8b5-16f7-4313-a1cd-f2e213121dcd"],
Cell[261797, 5838, 440, 10, 22, "Print",ExpressionUUID->"5b0dde80-d190-449b-af0e-2210f4939390"],
Cell[262240, 5850, 653, 14, 22, "Print",ExpressionUUID->"2e877945-ce07-4f00-a2fc-df7874779967"],
Cell[262896, 5866, 440, 10, 22, "Print",ExpressionUUID->"e39bee8e-0739-4cfd-8ec5-b6a50fcf2b09"],
Cell[263339, 5878, 653, 14, 22, "Print",ExpressionUUID->"38ea3f73-ac0d-4c9e-9cef-24b3060fab85"],
Cell[263995, 5894, 441, 10, 22, "Print",ExpressionUUID->"485dc5cc-a763-4ee2-8dfa-bfdc674944c1"],
Cell[264439, 5906, 654, 14, 22, "Print",ExpressionUUID->"3cb77d84-bcad-426f-b682-348e8555c7b2"],
Cell[265096, 5922, 441, 10, 22, "Print",ExpressionUUID->"691c9166-ff56-4f04-8c09-d031b05c2606"],
Cell[265540, 5934, 657, 14, 22, "Print",ExpressionUUID->"f3e9699d-87b6-440f-b106-54f55cfd6775"],
Cell[266200, 5950, 441, 10, 22, "Print",ExpressionUUID->"2317bf21-1ac4-4f90-a971-9397fa05e597"],
Cell[266644, 5962, 654, 14, 22, "Print",ExpressionUUID->"419f65c7-c5c9-4bda-96d5-b5fe44baed4c"],
Cell[267301, 5978, 441, 10, 22, "Print",ExpressionUUID->"12d8ffec-5096-4542-9d3c-e72d641067f4"],
Cell[267745, 5990, 657, 14, 22, "Print",ExpressionUUID->"b83a0b04-bf60-46fe-a0f5-0be68b6bc64f"],
Cell[268405, 6006, 441, 10, 22, "Print",ExpressionUUID->"03e39fb2-b5df-4e2c-9cec-32cccfe0c332"],
Cell[268849, 6018, 657, 14, 22, "Print",ExpressionUUID->"c26ea30a-f097-4069-bb9f-0740ddb68846"],
Cell[269509, 6034, 443, 10, 22, "Print",ExpressionUUID->"7e3518cb-23bd-47d2-86ff-0371fecf3e71"],
Cell[269955, 6046, 659, 14, 22, "Print",ExpressionUUID->"893b75db-870c-4383-b15d-35d535767bbb"],
Cell[270617, 6062, 443, 10, 22, "Print",ExpressionUUID->"c6c96ece-6a0b-472f-a955-3afa00cb1d3b"],
Cell[271063, 6074, 657, 14, 22, "Print",ExpressionUUID->"493e7bca-8c6a-42a2-8153-bfcafbe96c1b"],
Cell[271723, 6090, 441, 10, 22, "Print",ExpressionUUID->"7979d700-0755-48d7-9c71-ef6a55f2faba"],
Cell[272167, 6102, 654, 14, 22, "Print",ExpressionUUID->"af96465d-2d6d-4567-af39-e3d87fa1d48d"]
}, Open  ]]
}, Open  ]],
Cell[272848, 6120, 271, 4, 48, "Input",ExpressionUUID->"52b85d0b-f6e0-49b6-8a4e-52f608a83f7b"],
Cell[273122, 6126, 424, 9, 28, "Input",ExpressionUUID->"ef50002f-824c-4d9a-b6f1-b3cd2df8e0fd"],
Cell[273549, 6137, 168, 2, 48, "Input",ExpressionUUID->"0eb1f164-bc6f-4504-88c0-1133a6047b2b"],
Cell[CellGroupData[{
Cell[273742, 6143, 3291, 73, 210, "Input",ExpressionUUID->"e457a123-623e-409e-bcde-acad5872dca1"],
Cell[277036, 6218, 3344, 72, 233, "Output",ExpressionUUID->"2c283398-7005-476c-852b-ec7645fa64d0"],
Cell[280383, 6292, 3321, 73, 243, "Output",ExpressionUUID->"21d171fc-0db2-4d6f-a798-721646a5040e"]
}, Open  ]]
}
]
*)


